Radiative cooling in collisionally and photo ionized plasmas

We discuss recent improvements in the calculation of the radiative cooling in both collisionally and photo ionized plasmas. We are extending the spectral simulation code Cloudy so that as much as possible of the underlying atomic data is taken from external databases, some created by others, some developed by the Cloudy team. This paper focuses on recent changes in the treatment of many stages of ionization of iron, and discusses its extensions to other elements. The H-like and He-like ions are treated in the iso-electronic approach described previously. Fe II is a special case treated with a large model atom. Here we focus on Fe III through Fe XXIV, ions which are important contributors to the radiative cooling of hot, 1e5 to 1e7 K, plasmas and for X-ray spectroscopy. We use the Chianti atomic database to greatly expand the number of transitions in the cooling function. Chianti only includes lines that have atomic data computed by sophisticated methods. This limits the line list to lower excitation, longer wavelength, transitions. We had previously included lines from the Opacity Project database, which tends to include higher energy, shorter wavelength, transitions. These were combined with various forms of the g-bar approximation, a highly approximate method of estimating collision rates. For several iron ions the two databases are almost entirely complementary. We adopt a hybrid approach in which we use Chianti where possible, supplemented by lines from the Opacity Project for shorter wavelength transitions. The total cooling including the lightest thirty elements differs significantly from some previous calculations.

==> anc/CollisionalCooling.txt <==
Te (K)	Hydrogen	Helium	Lithium	Beryllium	Boron	Carbon	Nitrogen	Oxygen	Fluorine	Neon	Sodium	Magnesium	Aluminium	Silicon	Phosphorus	Sulphur	Chlorine	Argon	Potassium	Calcium	Scandium	Titanium	Vanadium	Chromium	Manganese	Iron	Cobalt	Nickel	Copper	Zinc
1.00e+04	4.32e-24	6.85e-29	6.80e-22	4.93e-21	3.16e-22	6.41e-21	3.11e-21	1.15e-21	2.53e-25	7.63e-28	9.48e-23	1.85e-20	1.08e-20	1.36e-20	5.56e-21	2.03e-20	4.34e-21	8.91e-24	2.96e-23	3.31e-19	3.77e-19	1.42e-19	1.35e-20	5.28e-21	5.37e-20	8.84e-20	2.74e-21	5.26e-21	1.07e-21	5.83e-21
1.58e+04	1.71e-22	1.26e-25	1.01e-22	2.14e-19	1.58e-20	7.56e-21	1.37e-20	9.04e-21	1.17e-21	1.01e-23	1.64e-23	1.29e-19	7.46e-20	3.38e-20	2.44e-20	1.13e-19	5.81e-20	5.34e-21	8.09e-24	2.25e-19	5.24e-19	4.91e-19	7.65e-20	5.44e-20	3.50e-19	2.16e-19	3.49e-20	8.16e-21	2.37e-21	1.25e-19
2.51e+04	7.93e-23	2.48e-23	2.67e-23	2.09e-19	1.61e-19	2.93e-20	3.37e-20	2.66e-20	1.06e-20	6.10e-22	4.98e-24	1.80e-20	2.81e-19	1.47e-19	7.30e-20	1.61e-19	8.99e-20	1.31e-20	5.99e-23	1.14e-20	9.27e-20	1.39e-19	3.57e-20	1.17e-19	1.85e-19	9.70e-20	1.97e-20	2.77e-20	1.26e-20	2.53e-19
3.98e+04	2.82e-23	5.02e-23	1.04e-23	1.20e-20	6.66e-19	1.30e-19	8.05e-20	4.98e-20	1.76e-20	1.34e-21	3.62e-23	1.34e-21	6.30e-19	4.74e-19	2.13e-19	2.42e-19	1.68e-19	6.44e-20	1.52e-20	2.97e-21	8.02e-21	5.90e-20	7.25e-20	1.06e-19	1.31e-20	1.12e-19	2.76e-20	4.72e-21	2.58e-21	3.47e-20
6.31e+04	1.28e-23	3.58e-22	2.14e-23	1.30e-21	4.77e-19	4.01e-19	1.98e-19	1.25e-19	5.54e-20	2.00e-20	1.98e-21	2.43e-22	3.72e-20	9.23e-19	6.48e-19	7.50e-19	1.13e-19	2.45e-19	1.33e-19	4.78e-20	1.23e-20	1.68e-20	4.86e-20	1.04e-19	1.05e-21	1.46e-19	1.42e-20	6.48e-22	5.39e-22	5.48e-21
1.00e+05	6.98e-24	6.21e-22	5.59e-22	2.62e-22	3.14e-20	6.49e-19	4.37e-19	2.94e-19	1.83e-19	9.51e-20	1.81e-20	2.22e-21	4.10e-21	8.18e-19	1.46e-18	1.55e-18	1.38e-19	8.28e-19	6.73e-19	2.57e-19	1.58e-19	6.73e-20	3.53e-20	7.22e-20	1.53e-21	1.55e-19	2.07e-21	1.03e-21	9.20e-22	3.57e-21
1.58e+05	4.48e-24	2.26e-22	1.13e-21	2.03e-22	3.84e-21	7.81e-20	6.72e-19	5.15e-19	3.98e-19	2.73e-19	9.69e-20	3.26e-20	4.63e-21	2.02e-20	2.44e-19	1.61e-18	7.12e-19	1.75e-18	1.16e-18	9.54e-19	5.39e-19	4.37e-19	2.69e-19	1.49e-19	1.38e-20	1.83e-19	2.55e-21	2.28e-21	2.23e-21	2.38e-21
2.51e+05	3.31e-24	9.86e-23	1.68e-21	1.71e-21	9.10e-22	7.95e-21	9.78e-20	6.87e-19	6.43e-19	4.86e-19	2.85e-19	1.61e-19	5.27e-20	1.60e-20	2.46e-20	7.22e-20	1.39e-18	2.53e-18	1.04e-18	1.90e-18	3.31e-19	8.62e-19	9.33e-19	6.89e-19	3.50e-19	4.04e-19	1.95e-20	6.84e-21	6.35e-21	5.57e-21
3.98e+05	2.72e-24	5.31e-23	6.76e-22	3.54e-21	1.87e-21	1.73e-21	1.01e-20	9.69e-20	6.78e-19	7.34e-19	4.85e-19	4.14e-19	1.94e-19	9.84e-20	3.35e-20	1.09e-20	1.38e-19	8.43e-19	1.22e-18	2.53e-18	2.50e-19	3.72e-19	1.07e-18	1.42e-18	1.27e-18	9.57e-19	3.45e-19	1.74e-20	1.52e-20	1.38e-20
6.31e+05	2.55e-24	3.32e-23	3.09e-22	2.16e-21	5.26e-21	2.60e-21	2.57e-21	1.10e-20	7.55e-20	3.88e-19	6.33e-19	6.75e-19	3.75e-19	2.99e-19	1.26e-19	6.88e-20	6.20e-20	1.11e-19	3.30e-19	1.29e-18	1.06e-18	4.09e-19	9.72e-19	1.30e-18	1.76e-18	1.61e-18	1.35e-18	1.09e-19	3.49e-20	3.39e-20
1.00e+06	2.64e-24	2.42e-23	1.74e-22	9.46e-22	4.32e-21	7.36e-21	4.37e-21	3.69e-21	1.13e-20	3.74e-20	1.82e-19	5.38e-19	5.33e-19	5.45e-19	2.54e-19	2.38e-19	9.17e-20	1.12e-19	1.10e-19	1.93e-19	4.35e-19	9.17e-19	1.20e-18	1.38e-18	8.44e-19	2.08e-18	2.08e-18	9.56e-19	7.07e-20	7.07e-20
1.58e+06	2.91e-24	2.07e-23	1.11e-22	5.01e-22	1.97e-21	6.16e-21	1.08e-20	7.69e-21	6.14e-21	8.81e-21	2.41e-20	6.16e-20	2.91e-19	4.73e-19	3.28e-19	4.23e-19	5.08e-20	2.47e-19	8.84e-20	1.67e-19	1.73e-19	2.49e-19	4.11e-19	7.39e-19	7.28e-19	1.86e-18	1.59e-18	1.52e-18	9.60e-20	9.92e-20
2.51e+06	3.35e-24	2.00e-23	8.35e-23	3.07e-22	1.04e-21	2.96e-21	8.04e-21	1.44e-20	1.33e-20	9.50e-21	1.02e-20	1.43e-20	3.79e-20	7.83e-20	2.11e-19	4.10e-19	2.79e-20	4.05e-19	4.86e-20	3.00e-19	1.85e-19	1.88e-19	2.10e-19	2.53e-19	3.79e-19	6.53e-19	8.78e-19	1.08e-18	1.38e-19	1.36e-19
3.98e+06	3.95e-24	2.10e-23	7.25e-23	2.18e-22	6.27e-22	1.62e-21	4.01e-21	9.23e-21	1.70e-20	1.94e-20	1.64e-20	1.33e-20	1.52e-20	2.02e-20	3.71e-20	5.69e-20	1.17e-20	2.83e-19	3.38e-20	4.21e-19	2.15e-19	2.04e-19	2.13e-19	2.19e-19	2.44e-19	3.80e-19	3.32e-19	4.16e-19	6.05e-20	1.14e-19
6.31e+06	4.74e-24	2.32e-23	7.02e-23	1.81e-22	4.41e-22	9.99e-22	2.26e-21	4.83e-21	9.70e-21	1.76e-20	2.40e-20	2.47e-20	2.19e-20	1.93e-20	2.03e-20	1.36e-20	7.30e-21	3.89e-20	1.30e-20	1.92e-19	2.19e-19	1.98e-19	2.02e-19	2.01e-19	2.19e-19	4.41e-19	2.83e-19	3.02e-19	4.85e-20	5.07e-20
1.00e+07	5.75e-24	2.66e-23	7.35e-23	1.69e-22	3.60e-22	7.24e-22	1.45e-21	2.84e-21	5.38e-21	9.76e-21	1.65e-20	2.51e-20	3.20e-20	3.23e-20	2.98e-20	2.08e-20	1.51e-20	1.87e-20	1.18e-20	3.47e-20	7.69e-20	1.05e-19	1.47e-19	1.56e-19	1.60e-19	4.59e-19	2.17e-19	2.51e-19	7.00e-20	6.76e-20
1.58e+07	7.08e-24	3.15e-23	8.16e-23	1.73e-22	3.34e-22	6.08e-22	1.09e-21	1.93e-21	3.35e-21	5.68e-21	9.51e-21	1.53e-20	2.35e-20	3.22e-20	3.86e-20	3.76e-20	3.37e-20	3.11e-20	2.45e-20	2.67e-20	4.14e-20	4.89e-20	6.24e-20	7.58e-20	9.50e-20	2.19e-19	1.45e-19	1.62e-19	7.27e-20	8.13e-20
2.51e+07	8.76e-24	3.79e-23	9.41e-23	1.89e-22	3.40e-22	5.76e-22	9.49e-22	1.54e-21	2.44e-21	3.82e-21	6.01e-21	9.26e-21	1.40e-20	2.06e-20	2.88e-20	3.65e-20	4.28e-20	4.63e-20	4.44e-20	4.30e-20	4.67e-20	4.66e-20	4.80e-20	5.11e-20	5.67e-20	8.91e-20	6.99e-20	8.97e-20	3.86e-20	4.75e-20
3.98e+07	1.09e-23	4.61e-23	1.11e-22	2.15e-22	3.71e-22	5.96e-22	9.23e-22	1.39e-21	2.07e-21	3.02e-21	4.43e-21	6.42e-21	9.21e-21	1.31e-20	1.83e-20	2.44e-20	3.21e-20	4.05e-20	4.74e-20	5.28e-20	5.72e-20	5.86e-20	5.87e-20	5.87e-20	5.90e-20	7.16e-20	5.84e-20	6.39e-20	4.08e-20	4.25e-20
6.31e+07	1.35e-23	5.65e-23	1.34e-22	2.52e-22	4.22e-22	6.55e-22	9.73e-22	1.40e-21	1.97e-21	2.73e-21	3.78e-21	5.17e-21	7.03e-21	9.51e-21	1.28e-20	1.65e-20	2.16e-20	2.78e-20	3.49e-20	4.27e-20	5.10e-20	5.82e-20	6.40e-20	6.82e-20	7.08e-20	7.88e-20	7.19e-20	7.32e-20	6.30e-20	6.49e-20
1.00e+08	1.69e-23	6.97e-23	1.63e-22	3.02e-22	4.94e-22	7.50e-22	1.08e-21	1.51e-21	2.06e-21	2.74e-21	3.63e-21	4.75e-21	6.16e-21	7.97e-21	1.02e-20	1.28e-20	1.62e-20	2.03e-20	2.53e-20	3.11e-20	3.74e-20	4.54e-20	5.36e-20	6.12e-20	6.85e-20	7.77e-20	8.01e-20	8.47e-20	8.45e-20	9.11e-20
1.58e+08	2.12e-23	8.67e-23	2.01e-22	3.68e-22	5.94e-22	8.88e-22	1.26e-21	1.72e-21	2.28e-21	2.97e-21	3.81e-21	4.83e-21	6.06e-21	7.56e-21	9.38e-21	1.14e-20	1.39e-20	1.70e-20	2.05e-20	2.47e-20	2.88e-20	3.53e-20	4.21e-20	4.85e-20	5.61e-20	6.49e-20	7.21e-20	8.01e-20	8.68e-20	9.77e-20
2.51e+08	2.67e-23	1.08e-22	2.48e-22	4.52e-22	7.23e-22	1.07e-21	1.50e-21	2.02e-21	2.64e-21	3.38e-21	4.25e-21	5.27e-21	6.47e-21	7.87e-21	9.51e-21	1.13e-20	1.35e-20	1.60e-20	1.89e-20	2.22e-20	2.51e-20	3.03e-20	3.56e-20	4.05e-20	4.67e-20	5.38e-20	6.09e-20	6.88e-20	7.68e-20	8.73e-20
3.98e+08	3.37e-23	1.35e-22	3.08e-22	5.58e-22	8.88e-22	1.30e-21	1.81e-21	2.42e-21	3.13e-21	3.96e-21	4.93e-21	6.03e-21	7.29e-21	8.72e-21	1.04e-20	1.22e-20	1.42e-20	1.66e-20	1.92e-20	2.21e-20	2.48e-20	2.91e-20	3.34e-20	3.76e-20	4.27e-20	4.85e-20	5.46e-20	6.14e-20	6.85e-20	7.70e-20
6.31e+08	4.30e-23	1.69e-22	3.84e-22	6.92e-22	1.10e-21	1.60e-21	2.21e-21	2.94e-21	3.78e-21	4.74e-21	5.85e-21	7.10e-21	8.50e-21	1.01e-20	1.18e-20	1.38e-20	1.59e-20	1.83e-20	2.09e-20	2.38e-20	2.65e-20	3.05e-20	3.44e-20	3.84e-20	4.30e-20	4.81e-20	5.35e-20	5.96e-20	6.59e-20	7.30e-20
1.00e+09	5.56e-23	2.11e-22	4.79e-22	8.60e-22	1.36e-21	1.98e-21	2.72e-21	3.59e-21	4.60e-21	5.76e-21	7.06e-21	8.52e-21	1.01e-20	1.19e-20	1.39e-20	1.61e-20	1.85e-20	2.11e-20	2.39e-20	2.70e-20	3.00e-20	3.39e-20	3.78e-20	4.19e-20	4.65e-20	5.14e-20	5.67e-20	6.24e-20	6.84e-20	7.50e-20


==> anc/IonizationDistribution.txt <==
  log fractional ionization for species with abundances > 1.00e-09

   Element 1 Hydrogen  
   Te     1     2
   4.00 -0.00 -3.34
   4.10 -0.02 -1.33
   4.20 -0.30 -0.30
   4.30 -1.06 -0.04
   4.40 -1.87 -0.01
   4.50 -2.56 -0.00
   4.60 -3.14 -0.00
   4.70 -3.62 -0.00
   4.80 -4.04 -0.00
   4.90 -4.40 -0.00
   5.00 -4.71 -0.00
   5.10 -4.99 -0.00
   5.20 -5.23 -0.00
   5.30 -5.45 -0.00
   5.40 -5.65 -0.00
   5.50 -5.84 -0.00
   5.60 -6.01 -0.00
   5.70 -6.17 -0.00
   5.80 -6.32 -0.00
   5.90 -6.45 -0.00
   6.00 -6.59 -0.00
   6.10 -6.71 -0.00
   6.20 -6.83 -0.00
   6.30 -6.94 -0.00
   6.40 -7.06 -0.00
   6.50 -7.16 -0.00
   6.60 -7.27 -0.00
   6.70 -7.37 -0.00
   6.80 -7.47 -0.00
   6.90 -7.58  0.00
   7.00 -7.68  0.00
   7.10 -7.78  0.00
   7.20 -7.88  0.00
   7.30 -7.98  0.00
   7.40 -8.08  0.00
   7.50 -8.18  0.00
   7.60 -8.29  0.00
   7.70 -8.39  0.00
   7.80 -8.49  0.00
   7.90 -8.60  0.00
   8.00 -8.70  0.00
   8.10 -8.80  0.00
   8.20 -8.91  0.00
   8.30  --    0.00
   8.40  --    0.00
   8.50  --    0.00
   8.60  --    0.00
   8.70  --    0.00
   8.80  --    0.00
   8.90  --    0.00
   9.00  --    0.00

   Element 2 Helium    
   Te     1     2     3
   4.00  0.00  --    --  
   4.10 -0.00 -6.37  --  
   4.20 -0.00 -3.92  --  
   4.30 -0.00 -2.16  --  
   4.40 -0.07 -0.81 -8.73
   4.50 -0.55 -0.15 -5.71
   4.60 -1.35 -0.02 -3.70
   4.70 -2.07 -0.01 -2.16
   4.80 -2.67 -0.05 -0.97
   4.90 -3.33 -0.34 -0.26
   5.00 -4.15 -0.95 -0.05
   5.10 -4.91 -1.59 -0.01
   5.20 -5.58 -2.14 -0.00
   5.30 -6.16 -2.61 -0.00
   5.40 -6.69 -3.01 -0.00
   5.50 -7.17 -3.35 -0.00
   5.60 -7.61 -3.64 -0.00
   5.70 -8.03 -3.90 -0.00
   5.80 -8.42 -4.14 -0.00
   5.90 -8.78 -4.34 -0.00
   6.00  --   -4.53 -0.00
   6.10  --   -4.71 -0.00
   6.20  --   -4.87 -0.00
   6.30  --   -5.02 -0.00
   6.40  --   -5.16 -0.00
   6.50  --   -5.30 -0.00
   6.60  --   -5.42 -0.00
   6.70  --   -5.55 -0.00
   6.80  --   -5.66 -0.00
   6.90  --   -5.78 -0.00
   7.00  --   -5.89 -0.00
   7.10  --   -6.00 -0.00
   7.20  --   -6.11 -0.00
   7.30  --   -6.22 -0.00
   7.40  --   -6.33 -0.00
   7.50  --   -6.43 -0.00
   7.60  --   -6.54 -0.00
   7.70  --   -6.65 -0.00
   7.80  --   -6.76 -0.00
   7.90  --   -6.87 -0.00
   8.00  --   -6.98 -0.00
   8.10  --   -7.09 -0.00
   8.20  --   -7.21 -0.00
   8.30  --   -7.32 -0.00
   8.40  --   -7.43  0.00
   8.50  --   -7.55  0.00
   8.60  --   -7.67  0.00
   8.70  --   -7.78  0.00
   8.80  --   -7.90  0.00
   8.90  --   -8.02  0.00
   9.00  --   -8.14  0.00

   Element 3 Lithium   
   Te     1     2     3     4
   4.00 -2.27 -0.00  --    --  
   4.10 -2.97 -0.00  --    --  
   4.20 -3.61 -0.00  --    --  
   4.30 -4.10 -0.00  --    --  
   4.40 -4.51 -0.00  --    --  
   4.50 -4.86 -0.00  --    --  
   4.60 -5.16 -0.00 -7.15  --  
   4.70 -5.42 -0.00 -4.77  --  
   4.80 -5.65 -0.00 -2.92  --  
   4.90 -5.86 -0.01 -1.48 -6.75
   5.00 -6.16 -0.17 -0.49 -4.05
   5.10 -6.75 -0.69 -0.10 -2.28
   5.20 -7.37 -1.31 -0.06 -1.12
   5.30 -7.96 -1.95 -0.24 -0.39
   5.40 -8.65 -2.69 -0.70 -0.10
   5.50  --   -3.44 -1.25 -0.03
   5.60  --   -4.12 -1.75 -0.01
   5.70  --   -4.72 -2.18 -0.00
   5.80  --   -5.25 -2.55 -0.00
   5.90  --   -5.74 -2.86 -0.00
   6.00  --   -6.18 -3.14 -0.00
   6.10  --   -6.58 -3.37 -0.00
   6.20  --   -6.97 -3.59 -0.00
   6.30  --   -7.32 -3.78 -0.00
   6.40  --   -7.66 -3.95 -0.00
   6.50  --   -7.98 -4.10 -0.00
   6.60  --   -8.28 -4.25 -0.00
   6.70  --   -8.57 -4.38 -0.00
   6.80  --   -8.85 -4.51 -0.00
   6.90  --    --   -4.63 -0.00
   7.00  --    --   -4.75 -0.00
   7.10  --    --   -4.86 -0.00
   7.20  --    --   -4.97 -0.00
   7.30  --    --   -5.08 -0.00
   7.40  --    --   -5.19 -0.00
   7.50  --    --   -5.30 -0.00
   7.60  --    --   -5.41 -0.00
   7.70  --    --   -5.52 -0.00
   7.80  --    --   -5.64 -0.00
   7.90  --    --   -5.75 -0.00
   8.00  --    --   -5.86 -0.00
   8.10  --    --   -5.98 -0.00
   8.20  --    --   -6.09 -0.00
   8.30  --    --   -6.21 -0.00
   8.40  --    --   -6.33 -0.00
   8.50  --    --   -6.45 -0.00
   8.60  --    --   -6.57 -0.00
   8.70  --    --   -6.69 -0.00
   8.80  --    --   -6.81 -0.00
   8.90  --    --   -6.93 -0.00
   9.00  --    --   -7.06 -0.00

   Element 4 Beryllium 
   Te     1     2     3     4     5
   4.00 -0.02 -1.31 -7.78  --    --  
   4.10 -0.10 -0.67 -4.24  --    --  
   4.20 -0.39 -0.23 -2.13  --    --  
   4.30 -0.91 -0.16 -0.75  --    --  
   4.40 -1.87 -0.60 -0.13  --    --  
   4.50 -3.07 -1.36 -0.02  --    --  
   4.60 -4.15 -2.05 -0.00  --    --  
   4.70 -5.09 -2.64 -0.00  --    --  
   4.80 -5.89 -3.13 -0.00  --    --  
   4.90 -6.60 -3.55 -0.00 -7.45  --  
   5.00 -7.21 -3.90 -0.00 -5.30  --  
   5.10 -7.76 -4.20 -0.00 -3.56  --  
   5.20 -8.24 -4.45 -0.00 -2.16 -7.05
   5.30 -8.67 -4.67 -0.04 -1.06 -4.40
   5.40  --   -4.96 -0.25 -0.36 -2.45
   5.50  --   -5.39 -0.70 -0.13 -1.21
   5.60  --   -5.91 -1.26 -0.22 -0.47
   5.70  --   -6.56 -1.96 -0.58 -0.14
   5.80  --   -7.27 -2.69 -1.05 -0.04
   5.90  --   -7.95 -3.37 -1.49 -0.01
   6.00  --   -8.58 -3.97 -1.89 -0.01
   6.10  --    --   -4.51 -2.22 -0.00
   6.20  --    --   -4.99 -2.52 -0.00
   6.30  --    --   -5.43 -2.77 -0.00
   6.40  --    --   -5.83 -3.00 -0.00
   6.50  --    --   -6.21 -3.20 -0.00
   6.60  --    --   -6.55 -3.37 -0.00
   6.70  --    --   -6.88 -3.54 -0.00
   6.80  --    --   -7.18 -3.69 -0.00
   6.90  --    --   -7.47 -3.83 -0.00
   7.00  --    --   -7.74 -3.96 -0.00
   7.10  --    --   -8.01 -4.08 -0.00
   7.20  --    --   -8.26 -4.20 -0.00
   7.30  --    --   -8.51 -4.31 -0.00
   7.40  --    --   -8.76 -4.43 -0.00
   7.50  --    --   -9.00 -4.54 -0.00
   7.60  --    --    --   -4.65 -0.00
   7.70  --    --    --   -4.76 -0.00
   7.80  --    --    --   -4.87 -0.00
   7.90  --    --    --   -4.98 -0.00
   8.00  --    --    --   -5.09 -0.00
   8.10  --    --    --   -5.21 -0.00
   8.20  --    --    --   -5.32 -0.00
   8.30  --    --    --   -5.44 -0.00
   8.40  --    --    --   -5.55 -0.00
   8.50  --    --    --   -5.67 -0.00
   8.60  --    --    --   -5.79 -0.00
   8.70  --    --    --   -5.91 -0.00
   8.80  --    --    --   -6.03 -0.00
   8.90  --    --    --   -6.15 -0.00
   9.00  --    --    --   -6.28 -0.00

   Element 5 Boron     
   Te     1     2     3     4     5     6
   4.00 -0.35 -0.26  --    --    --    --  
   4.10 -0.94 -0.05 -8.85  --    --    --  
   4.20 -1.46 -0.02 -5.71  --    --    --  
   4.30 -1.79 -0.01 -3.93  --    --    --  
   4.40 -2.04 -0.00 -2.67 -7.34  --    --  
   4.50 -2.28 -0.01 -1.66 -4.66  --    --  
   4.60 -2.56 -0.07 -0.87 -2.51  --    --  
   4.70 -3.02 -0.31 -0.40 -0.95  --    --  
   4.80 -3.98 -1.06 -0.55 -0.20  --    --  
   4.90 -5.28 -2.15 -1.13 -0.04  --    --  
   5.00 -6.50 -3.18 -1.71 -0.01  --    --  
   5.10 -7.59 -4.07 -2.22 -0.00 -8.42  --  
   5.20 -8.56 -4.85 -2.64 -0.00 -6.15  --  
   5.30  --   -5.53 -3.01 -0.00 -4.33  --  
   5.40  --   -6.12 -3.31 -0.00 -2.86 -8.01
   5.50  --   -6.62 -3.55 -0.01 -1.68 -5.31
   5.60  --   -7.05 -3.74 -0.08 -0.79 -3.20
   5.70  --   -7.52 -3.99 -0.31 -0.31 -1.71
   5.80  --   -8.11 -4.37 -0.72 -0.19 -0.77
   5.90  --   -8.84 -4.91 -1.29 -0.37 -0.28
   6.00  --    --   -5.56 -1.96 -0.75 -0.09
   6.10  --    --   -6.24 -2.62 -1.16 -0.03
   6.20  --    --   -6.89 -3.23 -1.53 -0.01
   6.30  --    --   -7.49 -3.77 -1.86 -0.01
   6.40  --    --   -8.05 -4.26 -2.15 -0.00
   6.50  --    --   -8.59 -4.71 -2.40 -0.00
   6.60  --    --    --   -5.12 -2.63 -0.00
   6.70  --    --    --   -5.49 -2.83 -0.00
   6.80  --    --    --   -5.85 -3.00 -0.00
   6.90  --    --    --   -6.18 -3.17 -0.00
   7.00  --    --    --   -6.49 -3.31 -0.00
   7.10  --    --    --   -6.79 -3.45 -0.00
   7.20  --    --    --   -7.07 -3.58 -0.00
   7.30  --    --    --   -7.35 -3.71 -0.00
   7.40  --    --    --   -7.61 -3.82 -0.00
   7.50  --    --    --   -7.87 -3.94 -0.00
   7.60  --    --    --   -8.12 -4.05 -0.00
   7.70  --    --    --   -8.37 -4.16 -0.00
   7.80  --    --    --   -8.62 -4.27 -0.00
   7.90  --    --    --   -8.87 -4.39 -0.00
   8.00  --    --    --    --   -4.50 -0.00
   8.10  --    --    --    --   -4.61 -0.00
   8.20  --    --    --    --   -4.72 -0.00
   8.30  --    --    --    --   -4.83 -0.00
   8.40  --    --    --    --   -4.95 -0.00
   8.50  --    --    --    --   -5.06 -0.00
   8.60  --    --    --    --   -5.18 -0.00
   8.70  --    --    --    --   -5.30 -0.00
   8.80  --    --    --    --   -5.42 -0.00
   8.90  --    --    --    --   -5.54 -0.00
   9.00  --    --    --    --   -5.66 -0.00

   Element 6 Carbon    
   Te     1     2     3     4     5     6     7
   4.00 -0.21 -2.48  --    --    --    --    --  
   4.10 -0.15 -0.53 -7.72  --    --    --    --  
   4.20 -0.76 -0.08 -4.66  --    --    --    --  
   4.30 -1.37 -0.02 -2.92  --    --    --    --  
   4.40 -1.81 -0.02 -1.69  --    --    --    --  
   4.50 -2.17 -0.06 -0.88 -6.77  --    --    --  
   4.60 -2.59 -0.22 -0.41 -4.62  --    --    --  
   4.70 -3.12 -0.50 -0.17 -3.09 -7.17  --    --  
   4.80 -3.70 -0.85 -0.07 -1.96 -4.53  --    --  
   4.90 -4.30 -1.24 -0.07 -1.10 -2.47  --    --  
   5.00 -5.03 -1.75 -0.23 -0.55 -0.94  --    --  
   5.10 -6.21 -2.73 -0.89 -0.61 -0.20  --    --  
   5.20 -7.71 -4.03 -1.91 -1.11 -0.04  --    --  
   5.30  --   -5.26 -2.87 -1.63 -0.01 -8.25  --  
   5.40  --   -6.34 -3.72 -2.08 -0.00 -6.08  --  
   5.50  --   -7.31 -4.45 -2.47 -0.00 -4.33  --  
   5.60  --   -8.15 -5.08 -2.79 -0.00 -2.92 -7.68
   5.70  --   -8.88 -5.60 -3.04 -0.01 -1.78 -5.16
   5.80  --    --   -6.03 -3.22 -0.06 -0.93 -3.17
   5.90  --    --   -6.46 -3.42 -0.23 -0.41 -1.74
   6.00  --    --   -7.00 -3.75 -0.57 -0.24 -0.81
   6.10  --    --   -7.70 -4.26 -1.08 -0.37 -0.31
   6.20  --    --   -8.51 -4.90 -1.70 -0.68 -0.11
   6.30  --    --    --   -5.57 -2.34 -1.05 -0.04
   6.40  --    --    --   -6.21 -2.92 -1.40 -0.02
   6.50  --    --    --   -6.81 -3.45 -1.71 -0.01
   6.60  --    --    --   -7.37 -3.93 -1.98 -0.00
   6.70  --    --    --   -7.90 -4.37 -2.21 -0.00
   6.80  --    --    --   -8.41 -4.77 -2.43 -0.00
   6.90  --    --    --   -8.89 -5.14 -2.61 -0.00
   7.00  --    --    --    --   -5.49 -2.79 -0.00
   7.10  --    --    --    --   -5.81 -2.94 -0.00
   7.20  --    --    --    --   -6.12 -3.09 -0.00
   7.30  --    --    --    --   -6.42 -3.22 -0.00
   7.40  --    --    --    --   -6.70 -3.35 -0.00
   7.50  --    --    --    --   -6.97 -3.47 -0.00
   7.60  --    --    --    --   -7.23 -3.59 -0.00
   7.70  --    --    --    --   -7.49 -3.70 -0.00
   7.80  --    --    --    --   -7.75 -3.81 -0.00
   7.90  --    --    --    --   -8.00 -3.92 -0.00
   8.00  --    --    --    --   -8.25 -4.03 -0.00
   8.10  --    --    --    --   -8.50 -4.14 -0.00
   8.20  --    --    --    --   -8.75 -4.25 -0.00
   8.30  --    --    --    --    --   -4.36 -0.00
   8.40  --    --    --    --    --   -4.48 -0.00
   8.50  --    --    --    --    --   -4.59 -0.00
   8.60  --    --    --    --    --   -4.70 -0.00
   8.70  --    --    --    --    --   -4.82 -0.00
   8.80  --    --    --    --    --   -4.93 -0.00
   8.90  --    --    --    --    --   -5.05 -0.00
   9.00  --    --    --    --    --   -5.17 -0.00

   Element 7 Nitrogen  
   Te     1     2     3     4     5     6     7     8
   4.00 -0.01 -3.29  --    --    --    --    --    --  
   4.10 -0.03 -1.17  --    --    --    --    --    --  
   4.20 -0.38 -0.23 -7.38  --    --    --    --    --  
   4.30 -1.00 -0.05 -4.43  --    --    --    --    --  
   4.40 -1.54 -0.02 -2.18  --    --    --    --    --  
   4.50 -2.01 -0.06 -0.95 -6.45  --    --    --    --  
   4.60 -2.44 -0.15 -0.53 -4.26  --    --    --    --  
   4.70 -2.87 -0.32 -0.28 -2.76  --    --    --    --  
   4.80 -3.41 -0.62 -0.13 -1.66 -6.34  --    --    --  
   4.90 -4.02 -1.02 -0.11 -0.88 -4.24 -8.11  --    --  
   5.00 -4.75 -1.55 -0.25 -0.39 -2.67 -5.14  --    --  
   5.10 -5.60 -2.20 -0.55 -0.17 -1.54 -2.89  --    --  
   5.20 -6.56 -2.97 -1.00 -0.17 -0.80 -1.23  --    --  
   5.30 -7.89 -4.10 -1.85 -0.62 -0.62 -0.30  --    --  
   5.40  --   -5.63 -3.11 -1.53 -0.99 -0.06  --    --  
   5.50  --   -7.12 -4.35 -2.46 -1.46 -0.02 -7.51  --  
   5.60  --   -8.45 -5.45 -3.28 -1.88 -0.01 -5.54  --  
   5.70  --    --   -6.42 -3.98 -2.23 -0.00 -3.96  --  
   5.80  --    --   -7.25 -4.57 -2.52 -0.00 -2.68 -6.76
   5.90  --    --   -7.94 -5.05 -2.71 -0.01 -1.66 -4.53
   6.00  --    --   -8.53 -5.43 -2.84 -0.06 -0.90 -2.79
   6.10  --    --    --   -5.83 -3.02 -0.21 -0.44 -1.52
   6.20  --    --    --   -6.35 -3.33 -0.53 -0.29 -0.71
   6.30  --    --    --   -7.04 -3.84 -1.03 -0.42 -0.28
   6.40  --    --    --   -7.83 -4.47 -1.62 -0.71 -0.11
   6.50  --    --    --   -8.64 -5.13 -2.22 -1.04 -0.04
   6.60  --    --    --    --   -5.76 -2.78 -1.35 -0.02
   6.70  --    --    --    --   -6.36 -3.28 -1.62 -0.01
   6.80  --    --    --    --   -6.93 -3.74 -1.87 -0.01
   6.90  --    --    --    --   -7.47 -4.16 -2.09 -0.00
   7.00  --    --    --    --   -7.97 -4.54 -2.28 -0.00
   7.10  --    --    --    --   -8.46 -4.90 -2.46 -0.00
   7.20  --    --    --    --   -8.93 -5.23 -2.62 -0.00
   7.30  --    --    --    --    --   -5.54 -2.77 -0.00
   7.40  --    --    --    --    --   -5.83 -2.91 -0.00
   7.50  --    --    --    --    --   -6.11 -3.03 -0.00
   7.60  --    --    --    --    --   -6.38 -3.16 -0.00
   7.70  --    --    --    --    --   -6.64 -3.28 -0.00
   7.80  --    --    --    --    --   -6.88 -3.39 -0.00
   7.90  --    --    --    --    --   -7.13 -3.50 -0.00
   8.00  --    --    --    --    --   -7.37 -3.61 -0.00
   8.10  --    --    --    --    --   -7.60 -3.72 -0.00
   8.20  --    --    --    --    --   -7.83 -3.83 -0.00
   8.30  --    --    --    --    --   -8.06 -3.94 -0.00
   8.40  --    --    --    --    --   -8.30 -4.05 -0.00
   8.50  --    --    --    --    --   -8.53 -4.17 -0.00
   8.60  --    --    --    --    --   -8.76 -4.28 -0.00
   8.70  --    --    --    --    --    --   -4.39 -0.00
   8.80  --    --    --    --    --    --   -4.51 -0.00
   8.90  --    --    --    --    --    --   -4.62 -0.00
   9.00  --    --    --    --    --    --   -4.74 -0.00

   Element 8 Oxygen    
   Te     1     2     3     4     5     6     7     8     9
   4.00 -0.09 -3.53  --    --    --    --    --    --    --  
   4.10 -0.02 -1.42  --    --    --    --    --    --    --  
   4.20 -0.26 -0.35  --    --    --    --    --    --    --  
   4.30 -0.99 -0.05 -7.21  --    --    --    --    --    --  
   4.40 -1.79 -0.01 -4.90  --    --    --    --    --    --  
   4.50 -2.46 -0.00 -2.96  --    --    --    --    --    --  
   4.60 -2.94 -0.02 -1.33 -5.77  --    --    --    --    --  
   4.70 -3.32 -0.18 -0.47 -3.40  --    --    --    --    --  
   4.80 -3.77 -0.53 -0.16 -2.02 -6.65  --    --    --    --  
   4.90 -4.30 -0.98 -0.09 -1.10 -4.45  --    --    --    --  
   5.00 -4.94 -1.50 -0.18 -0.51 -2.82 -7.27  --    --    --  
   5.10 -5.72 -2.14 -0.45 -0.21 -1.66 -4.85 -8.35  --    --  
   5.20 -6.62 -2.88 -0.86 -0.14 -0.88 -3.03 -5.27  --    --  
   5.30 -7.62 -3.71 -1.40 -0.27 -0.40 -1.70 -2.91  --    --  
   5.40 -8.80 -4.71 -2.14 -0.64 -0.25 -0.84 -1.21  --    --  
   5.50  --   -6.11 -3.29 -1.47 -0.64 -0.62 -0.31  --    --  
   5.60  --   -7.88 -4.81 -2.72 -1.48 -0.95 -0.07 -8.37  --  
   5.70  --    --   -6.29 -3.93 -2.35 -1.38 -0.02 -6.26  --  
   5.80  --    --   -7.61 -5.02 -3.12 -1.77 -0.01 -4.59  --  
   5.90  --    --   -8.77 -5.95 -3.77 -2.10 -0.00 -3.23 -7.76
   6.00  --    --    --   -6.74 -4.30 -2.33 -0.01 -2.15 -5.42
   6.10  --    --    --   -7.39 -4.71 -2.48 -0.02 -1.30 -3.56
   6.20  --    --    --   -7.96 -5.07 -2.60 -0.10 -0.71 -2.14
   6.30  --    --    --   -8.56 -5.47 -2.80 -0.29 -0.39 -1.13
   6.40  --    --    --    --   -6.01 -3.17 -0.65 -0.33 -0.51
   6.50  --    --    --    --   -6.69 -3.70 -1.15 -0.51 -0.21
   6.60  --    --    --    --   -7.44 -4.30 -1.72 -0.79 -0.09
   6.70  --    --    --    --   -8.18 -4.91 -2.27 -1.08 -0.04
   6.80  --    --    --    --   -8.88 -5.49 -2.78 -1.36 -0.02
   6.90  --    --    --    --    --   -6.03 -3.25 -1.61 -0.01
   7.00  --    --    --    --    --   -6.54 -3.68 -1.83 -0.01
   7.10  --    --    --    --    --   -7.01 -4.07 -2.02 -0.00
   7.20  --    --    --    --    --   -7.46 -4.44 -2.20 -0.00
   7.30  --    --    --    --    --   -7.89 -4.77 -2.36 -0.00
   7.40  --    --    --    --    --   -8.30 -5.09 -2.51 -0.00
   7.50  --    --    --    --    --   -8.69 -5.39 -2.65 -0.00
   7.60  --    --    --    --    --    --   -5.67 -2.78 -0.00
   7.70  --    --    --    --    --    --   -5.94 -2.91 -0.00
   7.80  --    --    --    --    --    --   -6.20 -3.02 -0.00
   7.90  --    --    --    --    --    --   -6.45 -3.14 -0.00
   8.00  --    --    --    --    --    --   -6.69 -3.25 -0.00
   8.10  --    --    --    --    --    --   -6.92 -3.36 -0.00
   8.20  --    --    --    --    --    --   -7.15 -3.47 -0.00
   8.30  --    --    --    --    --    --   -7.38 -3.58 -0.00
   8.40  --    --    --    --    --    --   -7.61 -3.69 -0.00
   8.50  --    --    --    --    --    --   -7.84 -3.80 -0.00
   8.60  --    --    --    --    --    --   -8.06 -3.91 -0.00
   8.70  --    --    --    --    --    --   -8.29 -4.03 -0.00
   8.80  --    --    --    --    --    --   -8.51 -4.14 -0.00
   8.90  --    --    --    --    --    --   -8.74 -4.25 -0.00
   9.00  --    --    --    --    --    --   -8.97 -4.37 -0.00

   Element 9 Fluorine  
   Te     1     2     3     4     5     6     7     8     9    10
   4.00 -0.00 -4.21  --    --    --    --    --    --    --    --  
   4.10 -0.00 -2.30  --    --    --    --    --    --    --    --  
   4.20 -0.08 -0.76 -8.89  --    --    --    --    --    --    --  
   4.30 -0.66 -0.11 -5.81  --    --    --    --    --    --    --  
   4.40 -1.53 -0.01 -3.78  --    --    --    --    --    --    --  
   4.50 -2.17 -0.01 -2.27  --    --    --    --    --    --    --  
   4.60 -2.54 -0.03 -1.21 -6.65  --    --    --    --    --    --  
   4.70 -2.86 -0.15 -0.54 -4.15  --    --    --    --    --    --  
   4.80 -3.30 -0.43 -0.20 -2.50 -7.34  --    --    --    --    --  
   4.90 -3.84 -0.83 -0.09 -1.40 -4.85  --    --    --    --    --  
   5.00 -4.47 -1.31 -0.13 -0.67 -3.02 -7.57  --    --    --    --  
   5.10 -5.23 -1.92 -0.37 -0.27 -1.73 -5.05  --    --    --    --  
   5.20 -6.14 -2.67 -0.79 -0.15 -0.88 -3.19 -7.06  --    --    --  
   5.30 -7.17 -3.54 -1.35 -0.27 -0.39 -1.86 -4.60 -7.38  --    --  
   5.40 -8.32 -4.53 -2.07 -0.60 -0.20 -0.97 -2.77 -4.47  --    --  
   5.50  --   -5.64 -2.92 -1.11 -0.28 -0.45 -1.47 -2.29  --    --  
   5.60  --   -6.97 -4.02 -1.90 -0.69 -0.35 -0.72 -0.82  --    --  
   5.70  --   -8.75 -5.59 -3.19 -1.65 -0.87 -0.69 -0.19  --    --  
   5.80  --    --   -7.34 -4.70 -2.86 -1.69 -1.05 -0.05 -6.75  --  
   5.90  --    --   -8.97 -6.09 -3.98 -2.47 -1.44 -0.02 -5.01  --  
   6.00  --    --    --   -7.32 -4.97 -3.15 -1.77 -0.01 -3.61 -8.39
   6.10  --    --    --   -8.38 -5.80 -3.71 -2.02 -0.01 -2.49 -6.01
   6.20  --    --    --    --   -6.49 -4.15 -2.19 -0.01 -1.60 -4.09
   6.30  --    --    --    --   -7.06 -4.50 -2.30 -0.06 -0.94 -2.60
   6.40  --    --    --    --   -7.63 -4.86 -2.46 -0.18 -0.52 -1.48
   6.50  --    --    --    --   -8.29 -5.32 -2.74 -0.44 -0.34 -0.74
   6.60  --    --    --    --    --   -5.93 -3.20 -0.86 -0.41 -0.32
   6.70  --    --    --    --    --   -6.64 -3.76 -1.39 -0.63 -0.14
   6.80  --    --    --    --    --   -7.37 -4.37 -1.93 -0.90 -0.06
   6.90  --    --    --    --    --   -8.07 -4.94 -2.44 -1.16 -0.03
   7.00  --    --    --    --    --   -8.74 -5.49 -2.91 -1.40 -0.02
   7.10  --    --    --    --    --    --   -6.02 -3.34 -1.62 -0.01
   7.20  --    --    --    --    --    --   -6.51 -3.73 -1.82 -0.01
   7.30  --    --    --    --    --    --   -6.97 -4.09 -1.99 -0.00
   7.40  --    --    --    --    --    --   -7.42 -4.43 -2.16 -0.00
   7.50  --    --    --    --    --    --   -7.85 -4.75 -2.31 -0.00
   7.60  --    --    --    --    --    --   -8.26 -5.04 -2.44 -0.00
   7.70  --    --    --    --    --    --   -8.65 -5.32 -2.57 -0.00
   7.80  --    --    --    --    --    --    --   -5.59 -2.70 -0.00
   7.90  --    --    --    --    --    --    --   -5.85 -2.82 -0.00
   8.00  --    --    --    --    --    --    --   -6.10 -2.93 -0.00
   8.10  --    --    --    --    --    --    --   -6.34 -3.04 -0.00
   8.20  --    --    --    --    --    --    --   -6.58 -3.16 -0.00
   8.30  --    --    --    --    --    --    --   -6.81 -3.27 -0.00
   8.40  --    --    --    --    --    --    --   -7.04 -3.38 -0.00
   8.50  --    --    --    --    --    --    --   -7.27 -3.49 -0.00
   8.60  --    --    --    --    --    --    --   -7.50 -3.60 -0.00
   8.70  --    --    --    --    --    --    --   -7.73 -3.71 -0.00
   8.80  --    --    --    --    --    --    --   -7.96 -3.82 -0.00
   8.90  --    --    --    --    --    --    --   -8.19 -3.94 -0.00
   9.00  --    --    --    --    --    --    --   -8.42 -4.05 -0.00

   Element 10 Neon      
   Te     1     2     3     4     5     6     7     8     9    10    11
   4.00 -0.00 -6.26  --    --    --    --    --    --    --    --    --  
   4.10 -0.00 -3.90  --    --    --    --    --    --    --    --    --  
   4.20 -0.01 -1.93  --    --    --    --    --    --    --    --    --  
   4.30 -0.15 -0.55 -7.73  --    --    --    --    --    --    --    --  
   4.40 -0.88 -0.06 -4.96  --    --    --    --    --    --    --    --  
   4.50 -1.80 -0.01 -3.08  --    --    --    --    --    --    --    --  
   4.60 -2.48 -0.01 -1.70 -7.08  --    --    --    --    --    --    --  
   4.70 -2.90 -0.08 -0.79 -4.36  --    --    --    --    --    --    --  
   4.80 -3.29 -0.29 -0.31 -2.57 -7.67  --    --    --    --    --    --  
   4.90 -3.77 -0.66 -0.13 -1.42 -4.97  --    --    --    --    --    --  
   5.00 -4.35 -1.13 -0.15 -0.68 -3.03 -7.67  --    --    --    --    --  
   5.10 -5.09 -1.74 -0.37 -0.27 -1.68 -5.03  --    --    --    --    --  
   5.20 -5.99 -2.51 -0.78 -0.17 -0.81 -3.10 -7.18  --    --    --    --  
   5.30 -7.04 -3.43 -1.38 -0.32 -0.33 -1.77 -4.72 -8.98  --    --    --  
   5.40 -8.23 -4.47 -2.12 -0.69 -0.18 -0.91 -2.93 -6.00  --    --    --  
   5.50  --   -5.60 -2.98 -1.22 -0.28 -0.41 -1.66 -3.76 -5.86  --    --  
   5.60  --   -6.84 -3.97 -1.90 -0.60 -0.24 -0.83 -2.12 -3.31  --    --  
   5.70  --   -8.23 -5.11 -2.78 -1.16 -0.38 -0.42 -1.03 -1.48  --    --  
   5.80  --    --   -6.61 -4.04 -2.13 -0.99 -0.56 -0.61 -0.44  --    --  
   5.90  --    --   -8.49 -5.69 -3.53 -2.07 -1.22 -0.80 -0.11 -6.78  --  
   6.00  --    --    --   -7.33 -4.94 -3.19 -1.98 -1.16 -0.04 -5.03  --  
   6.10  --    --    --   -8.81 -6.21 -4.20 -2.67 -1.49 -0.02 -3.66 -8.51
   6.20  --    --    --    --   -7.31 -5.06 -3.24 -1.76 -0.01 -2.56 -6.18
   6.30  --    --    --    --   -8.24 -5.77 -3.69 -1.94 -0.01 -1.70 -4.31
   6.40  --    --    --    --    --   -6.37 -4.05 -2.07 -0.05 -1.05 -2.83
   6.50  --    --    --    --    --   -6.93 -4.40 -2.22 -0.14 -0.61 -1.72
   6.60  --    --    --    --    --   -7.54 -4.81 -2.46 -0.34 -0.38 -0.92
   6.70  --    --    --    --    --   -8.26 -5.34 -2.84 -0.67 -0.37 -0.44
   6.80  --    --    --    --    --    --   -5.99 -3.35 -1.13 -0.53 -0.20
   6.90  --    --    --    --    --    --   -6.69 -3.92 -1.63 -0.76 -0.09
   7.00  --    --    --    --    --    --   -7.38 -4.49 -2.12 -1.01 -0.05
   7.10  --    --    --    --    --    --   -8.05 -5.04 -2.57 -1.24 -0.03
   7.20  --    --    --    --    --    --   -8.70 -5.57 -3.00 -1.46 -0.02
   7.30  --    --    --    --    --    --    --   -6.07 -3.40 -1.65 -0.01
   7.40  --    --    --    --    --    --    --   -6.55 -3.76 -1.83 -0.01
   7.50  --    --    --    --    --    --    --   -7.01 -4.11 -1.99 -0.00
   7.60  --    --    --    --    --    --    --   -7.46 -4.43 -2.14 -0.00
   7.70  --    --    --    --    --    --    --   -7.89 -4.74 -2.28 -0.00
   7.80  --    --    --    --    --    --    --   -8.31 -5.03 -2.41 -0.00
   7.90  --    --    --    --    --    --    --   -8.71 -5.31 -2.54 -0.00
   8.00  --    --    --    --    --    --    --    --   -5.57 -2.66 -0.00
   8.10  --    --    --    --    --    --    --    --   -5.83 -2.77 -0.00
   8.20  --    --    --    --    --    --    --    --   -6.08 -2.89 -0.00
   8.30  --    --    --    --    --    --    --    --   -6.33 -3.00 -0.00
   8.40  --    --    --    --    --    --    --    --   -6.57 -3.11 -0.00
   8.50  --    --    --    --    --    --    --    --   -6.81 -3.23 -0.00
   8.60  --    --    --    --    --    --    --    --   -7.05 -3.34 -0.00
   8.70  --    --    --    --    --    --    --    --   -7.29 -3.45 -0.00
   8.80  --    --    --    --    --    --    --    --   -7.53 -3.57 -0.00
   8.90  --    --    --    --    --    --    --    --   -7.76 -3.68 -0.00
   9.00  --    --    --    --    --    --    --    --   -8.00 -3.80 -0.00

   Element 11 Sodium    
   Te     1     2     3     4     5     6     7     8     9    10    11    12
   4.00 -3.00 -0.00  --    --    --    --    --    --    --    --    --    --  
   4.10 -3.71 -0.00  --    --    --    --    --    --    --    --    --    --  
   4.20 -4.39 -0.00  --    --    --    --    --    --    --    --    --    --  
   4.30 -4.86 -0.00 -8.05  --    --    --    --    --    --    --    --    --  
   4.40 -5.26 -0.00 -5.49  --    --    --    --    --    --    --    --    --  
   4.50 -5.61 -0.00 -3.43  --    --    --    --    --    --    --    --    --  
   4.60 -5.90 -0.01 -1.80 -7.99  --    --    --    --    --    --    --    --  
   4.70 -6.15 -0.11 -0.66 -4.74  --    --    --    --    --    --    --    --  
   4.80 -6.51 -0.49 -0.17 -2.69 -8.54  --    --    --    --    --    --    --  
   4.90 -6.86 -0.97 -0.07 -1.47 -5.70  --    --    --    --    --    --    --  
   5.00 -7.22 -1.46 -0.12 -0.68 -3.64 -8.69  --    --    --    --    --    --  
   5.10 -7.73 -2.06 -0.36 -0.26 -2.19 -5.80  --    --    --    --    --    --  
   5.20 -8.39 -2.77 -0.77 -0.12 -1.20 -3.67 -7.76  --    --    --    --    --  
   5.30  --   -3.56 -1.28 -0.18 -0.57 -2.10 -5.03  --    --    --    --    --  
   5.40  --   -4.48 -1.95 -0.46 -0.26 -1.04 -3.02 -6.40  --    --    --    --  
   5.50  --   -5.58 -2.82 -0.98 -0.29 -0.45 -1.65 -4.05 -7.32  --    --    --  
   5.60  --   -6.84 -3.85 -1.71 -0.60 -0.24 -0.81 -2.39 -4.67 -6.88  --    --  
   5.70  --   -8.22 -5.02 -2.61 -1.13 -0.35 -0.38 -1.27 -2.73 -4.05  --    --  
   5.80  --    --   -6.33 -3.67 -1.87 -0.72 -0.30 -0.62 -1.40 -1.98  --    --  
   5.90  --    --   -7.92 -5.02 -2.94 -1.46 -0.66 -0.48 -0.70 -0.67  --    --  
   6.00  --    --    --   -6.81 -4.47 -2.71 -1.57 -0.97 -0.71 -0.18 -6.76  --  
   6.10  --    --    --   -8.68 -6.11 -4.08 -2.65 -1.67 -1.01 -0.06 -5.01  --  
   6.20  --    --    --    --   -7.60 -5.34 -3.64 -2.34 -1.33 -0.02 -3.65 -8.43
   6.30  --    --    --    --   -8.92 -6.43 -4.49 -2.89 -1.59 -0.01 -2.58 -6.16
   6.40  --    --    --    --    --   -7.37 -5.20 -3.34 -1.77 -0.02 -1.73 -4.34
   6.50  --    --    --    --    --   -8.18 -5.79 -3.70 -1.90 -0.04 -1.09 -2.90
   6.60  --    --    --    --    --   -8.93 -6.35 -4.04 -2.04 -0.13 -0.64 -1.80
   6.70  --    --    --    --    --    --   -6.95 -4.44 -2.28 -0.31 -0.39 -1.00
   6.80  --    --    --    --    --    --   -7.63 -4.95 -2.63 -0.62 -0.35 -0.50
   6.90  --    --    --    --    --    --   -8.41 -5.57 -3.11 -1.04 -0.48 -0.24
   7.00  --    --    --    --    --    --    --   -6.24 -3.66 -1.52 -0.68 -0.12
   7.10  --    --    --    --    --    --    --   -6.90 -4.20 -1.98 -0.91 -0.06
   7.20  --    --    --    --    --    --    --   -7.55 -4.73 -2.42 -1.13 -0.04
   7.30  --    --    --    --    --    --    --   -8.17 -5.23 -2.82 -1.34 -0.02
   7.40  --    --    --    --    --    --    --   -8.76 -5.70 -3.19 -1.52 -0.01
   7.50  --    --    --    --    --    --    --    --   -6.16 -3.54 -1.69 -0.01
   7.60  --    --    --    --    --    --    --    --   -6.59 -3.86 -1.85 -0.01
   7.70  --    --    --    --    --    --    --    --   -7.01 -4.17 -1.99 -0.00
   7.80  --    --    --    --    --    --    --    --   -7.41 -4.45 -2.13 -0.00
   7.90  --    --    --    --    --    --    --    --   -7.80 -4.72 -2.25 -0.00
   8.00  --    --    --    --    --    --    --    --   -8.18 -4.98 -2.38 -0.00
   8.10  --    --    --    --    --    --    --    --   -8.55 -5.23 -2.49 -0.00
   8.20  --    --    --    --    --    --    --    --   -8.92 -5.48 -2.61 -0.00
   8.30  --    --    --    --    --    --    --    --    --   -5.72 -2.72 -0.00
   8.40  --    --    --    --    --    --    --    --    --   -5.96 -2.83 -0.00
   8.50  --    --    --    --    --    --    --    --    --   -6.19 -2.94 -0.00
   8.60  --    --    --    --    --    --    --    --    --   -6.42 -3.06 -0.00
   8.70  --    --    --    --    --    --    --    --    --   -6.66 -3.17 -0.00
   8.80  --    --    --    --    --    --    --    --    --   -6.89 -3.28 -0.00
   8.90  --    --    --    --    --    --    --    --    --   -7.13 -3.40 -0.00
   9.00  --    --    --    --    --    --    --    --    --   -7.36 -3.51 -0.00

   Element 12 Magnesium 
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13
   4.00 -1.24 -0.03 -4.15  --    --    --    --    --    --    --    --    --    --  
   4.10 -1.26 -0.03 -1.95  --    --    --    --    --    --    --    --    --    --  
   4.20 -1.51 -0.13 -0.65  --    --    --    --    --    --    --    --    --    --  
   4.30 -2.30 -0.68 -0.11  --    --    --    --    --    --    --    --    --    --  
   4.40 -3.40 -1.48 -0.01  --    --    --    --    --    --    --    --    --    --  
   4.50 -4.41 -2.20 -0.00  --    --    --    --    --    --    --    --    --    --  
   4.60 -5.29 -2.80 -0.00 -7.63  --    --    --    --    --    --    --    --    --  
   4.70 -6.06 -3.30 -0.00 -5.06  --    --    --    --    --    --    --    --    --  
   4.80 -6.72 -3.71 -0.00 -3.11  --    --    --    --    --    --    --    --    --  
   4.90 -7.26 -4.00 -0.01 -1.69 -5.86  --    --    --    --    --    --    --    --  
   5.00 -7.62 -4.20 -0.08 -0.77 -3.56  --    --    --    --    --    --    --    --  
   5.10 -8.06 -4.44 -0.32 -0.29 -2.02 -6.05  --    --    --    --    --    --    --  
   5.20 -8.61 -4.81 -0.74 -0.14 -1.03 -3.86 -8.13  --    --    --    --    --    --  
   5.30  --   -5.33 -1.30 -0.24 -0.44 -2.29 -5.33  --    --    --    --    --    --  
   5.40  --   -6.03 -2.01 -0.56 -0.19 -1.23 -3.27 -6.56  --    --    --    --    --  
   5.50  --   -6.88 -2.84 -1.05 -0.20 -0.58 -1.80 -4.10 -7.66  --    --    --    --  
   5.60  --   -7.91 -3.82 -1.73 -0.48 -0.30 -0.85 -2.35 -4.90 -8.21  --    --    --  
   5.70  --    --   -4.98 -2.62 -1.02 -0.37 -0.38 -1.21 -2.93 -5.26 -7.55  --    --  
   5.80  --    --   -6.30 -3.69 -1.78 -0.73 -0.30 -0.57 -1.60 -3.12 -4.53  --    --  
   5.90  --    --   -7.76 -4.91 -2.73 -1.34 -0.52 -0.34 -0.78 -1.64 -2.32  --    --  
   6.00  --    --    --   -6.38 -3.94 -2.26 -1.11 -0.53 -0.48 -0.79 -0.87  --    --  
   6.10  --    --    --   -8.27 -5.60 -3.64 -2.20 -1.29 -0.81 -0.66 -0.24 -6.64  --  
   6.20  --    --    --    --   -7.41 -5.21 -3.51 -2.30 -1.45 -0.91 -0.08 -4.92  --  
   6.30  --    --    --    --    --   -6.68 -4.74 -3.25 -2.09 -1.20 -0.03 -3.61 -8.23
   6.40  --    --    --    --    --   -7.97 -5.81 -4.08 -2.62 -1.45 -0.02 -2.58 -6.06
   6.50  --    --    --    --    --    --   -6.72 -4.77 -3.05 -1.62 -0.02 -1.77 -4.32
   6.60  --    --    --    --    --    --   -7.52 -5.35 -3.40 -1.75 -0.04 -1.15 -2.94
   6.70  --    --    --    --    --    --   -8.25 -5.88 -3.73 -1.89 -0.11 -0.71 -1.87
   6.80  --    --    --    --    --    --   -9.00 -6.45 -4.10 -2.09 -0.26 -0.45 -1.09
   6.90  --    --    --    --    --    --    --   -7.09 -4.57 -2.41 -0.52 -0.37 -0.57
   7.00  --    --    --    --    --    --    --   -7.83 -5.15 -2.86 -0.90 -0.45 -0.28
   7.10  --    --    --    --    --    --    --   -8.63 -5.80 -3.38 -1.35 -0.63 -0.14
   7.20  --    --    --    --    --    --    --    --   -6.45 -3.91 -1.79 -0.84 -0.08
   7.30  --    --    --    --    --    --    --    --   -7.10 -4.44 -2.23 -1.05 -0.04
   7.40  --    --    --    --    --    --    --    --   -7.72 -4.94 -2.63 -1.24 -0.03
   7.50  --    --    --    --    --    --    --    --   -8.32 -5.42 -3.01 -1.42 -0.02
   7.60  --    --    --    --    --    --    --    --   -8.91 -5.89 -3.36 -1.58 -0.01
   7.70  --    --    --    --    --    --    --    --    --   -6.33 -3.69 -1.73 -0.01
   7.80  --    --    --    --    --    --    --    --    --   -6.76 -4.01 -1.87 -0.01
   7.90  --    --    --    --    --    --    --    --    --   -7.18 -4.30 -2.01 -0.00
   8.00  --    --    --    --    --    --    --    --    --   -7.59 -4.59 -2.13 -0.00
   8.10  --    --    --    --    --    --    --    --    --   -7.98 -4.86 -2.25 -0.00
   8.20  --    --    --    --    --    --    --    --    --   -8.37 -5.12 -2.37 -0.00
   8.30  --    --    --    --    --    --    --    --    --   -8.75 -5.38 -2.48 -0.00
   8.40  --    --    --    --    --    --    --    --    --    --   -5.62 -2.60 -0.00
   8.50  --    --    --    --    --    --    --    --    --    --   -5.87 -2.71 -0.00
   8.60  --    --    --    --    --    --    --    --    --    --   -6.11 -2.82 -0.00
   8.70  --    --    --    --    --    --    --    --    --    --   -6.34 -2.93 -0.00
   8.80  --    --    --    --    --    --    --    --    --    --   -6.58 -3.05 -0.00
   8.90  --    --    --    --    --    --    --    --    --    --   -6.81 -3.16 -0.00
   9.00  --    --    --    --    --    --    --    --    --    --   -7.05 -3.28 -0.00

   Element 13 Aluminium 
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14
   4.00 -3.05 -0.00 -6.74  --    --    --    --    --    --    --    --    --    --    --  
   4.10 -2.92 -0.00 -4.52  --    --    --    --    --    --    --    --    --    --    --  
   4.20 -2.75 -0.00 -3.15  --    --    --    --    --    --    --    --    --    --    --  
   4.30 -2.68 -0.00 -2.09 -6.13  --    --    --    --    --    --    --    --    --    --  
   4.40 -2.73 -0.03 -1.25 -3.67  --    --    --    --    --    --    --    --    --    --  
   4.50 -2.92 -0.13 -0.63 -1.75  --    --    --    --    --    --    --    --    --    --  
   4.60 -3.43 -0.53 -0.42 -0.49  --    --    --    --    --    --    --    --    --    --  
   4.70 -4.53 -1.50 -0.88 -0.08  --    --    --    --    --    --    --    --    --    --  
   4.80 -5.76 -2.59 -1.53 -0.01 -6.89  --    --    --    --    --    --    --    --    --  
   4.90 -6.87 -3.55 -2.10 -0.00 -4.82  --    --    --    --    --    --    --    --    --  
   5.00 -7.83 -4.36 -2.58 -0.00 -3.23 -8.41  --    --    --    --    --    --    --    --  
   5.10 -8.62 -5.01 -2.93 -0.00 -2.02 -5.64  --    --    --    --    --    --    --    --  
   5.20  --   -5.51 -3.17 -0.04 -1.10 -3.52 -8.14  --    --    --    --    --    --    --  
   5.30  --   -5.98 -3.39 -0.18 -0.49 -1.96 -5.26  --    --    --    --    --    --    --  
   5.40  --   -6.59 -3.79 -0.53 -0.23 -0.93 -3.17 -6.56  --    --    --    --    --    --  
   5.50  --   -7.41 -4.41 -1.12 -0.31 -0.38 -1.76 -4.11 -7.65  --    --    --    --    --  
   5.60  --   -8.42 -5.23 -1.88 -0.65 -0.20 -0.88 -2.39 -4.91  --    --    --    --    --  
   5.70  --    --   -6.22 -2.79 -1.19 -0.31 -0.41 -1.24 -2.94 -5.91  --    --    --    --  
   5.80  --    --   -7.37 -3.84 -1.93 -0.69 -0.31 -0.58 -1.60 -3.66 -6.24 -8.61  --    --  
   5.90  --    --   -8.69 -5.05 -2.85 -1.29 -0.51 -0.33 -0.79 -2.09 -3.86 -5.38  --    --  
   6.00  --    --    --   -6.39 -3.93 -2.09 -0.97 -0.40 -0.41 -1.07 -2.16 -2.98  --    --  
   6.10  --    --    --   -7.90 -5.21 -3.11 -1.70 -0.79 -0.41 -0.54 -1.07 -1.31  --    --  
   6.20  --    --    --    --   -6.86 -4.52 -2.85 -1.65 -0.92 -0.61 -0.66 -0.41 -6.74  --  
   6.30  --    --    --    --   -8.82 -6.26 -4.34 -2.87 -1.84 -1.15 -0.78 -0.13 -4.96  --  
   6.40  --    --    --    --    --   -7.95 -5.80 -4.10 -2.80 -1.76 -1.05 -0.05 -3.67 -8.05
   6.50  --    --    --    --    --    --   -7.12 -5.19 -3.64 -2.31 -1.28 -0.03 -2.66 -5.98
   6.60  --    --    --    --    --    --   -8.29 -6.14 -4.36 -2.77 -1.46 -0.02 -1.86 -4.31
   6.70  --    --    --    --    --    --    --   -6.97 -4.98 -3.15 -1.61 -0.04 -1.24 -2.97
   6.80  --    --    --    --    --    --    --   -7.75 -5.56 -3.51 -1.76 -0.09 -0.78 -1.92
   6.90  --    --    --    --    --    --    --   -8.53 -6.16 -3.92 -1.98 -0.23 -0.49 -1.13
   7.00  --    --    --    --    --    --    --    --   -6.84 -4.42 -2.32 -0.47 -0.38 -0.61
   7.10  --    --    --    --    --    --    --    --   -7.62 -5.04 -2.79 -0.84 -0.44 -0.31
   7.20  --    --    --    --    --    --    --    --   -8.46 -5.72 -3.33 -1.28 -0.60 -0.16
   7.30  --    --    --    --    --    --    --    --    --   -6.41 -3.88 -1.72 -0.79 -0.09
   7.40  --    --    --    --    --    --    --    --    --   -7.09 -4.42 -2.14 -0.98 -0.05
   7.50  --    --    --    --    --    --    --    --    --   -7.75 -4.94 -2.54 -1.17 -0.03
   7.60  --    --    --    --    --    --    --    --    --   -8.37 -5.44 -2.91 -1.34 -0.02
   7.70  --    --    --    --    --    --    --    --    --   -8.98 -5.91 -3.26 -1.49 -0.01
   7.80  --    --    --    --    --    --    --    --    --    --   -6.36 -3.59 -1.64 -0.01
   7.90  --    --    --    --    --    --    --    --    --    --   -6.79 -3.89 -1.78 -0.01
   8.00  --    --    --    --    --    --    --    --    --    --   -7.20 -4.18 -1.91 -0.01
   8.10  --    --    --    --    --    --    --    --    --    --   -7.60 -4.45 -2.03 -0.00
   8.20  --    --    --    --    --    --    --    --    --    --   -7.99 -4.72 -2.15 -0.00
   8.30  --    --    --    --    --    --    --    --    --    --   -8.36 -4.97 -2.27 -0.00
   8.40  --    --    --    --    --    --    --    --    --    --   -8.73 -5.21 -2.38 -0.00
   8.50  --    --    --    --    --    --    --    --    --    --    --   -5.45 -2.49 -0.00
   8.60  --    --    --    --    --    --    --    --    --    --    --   -5.68 -2.60 -0.00
   8.70  --    --    --    --    --    --    --    --    --    --    --   -5.91 -2.72 -0.00
   8.80  --    --    --    --    --    --    --    --    --    --    --   -6.14 -2.83 -0.00
   8.90  --    --    --    --    --    --    --    --    --    --    --   -6.36 -2.94 -0.00
   9.00  --    --    --    --    --    --    --    --    --    --    --   -6.59 -3.06 -0.00

   Element 14 Silicon   
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -1.28 -0.02 -5.16  --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -1.83 -0.01 -2.84  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -2.62 -0.02 -1.33 -8.51  --    --    --    --    --    --    --    --    --    --    --  
   4.30 -3.45 -0.24 -0.37 -4.97  --    --    --    --    --    --    --    --    --    --    --  
   4.40 -4.52 -0.82 -0.07 -2.81  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -5.32 -1.21 -0.04 -1.48 -8.76  --    --    --    --    --    --    --    --    --    --  
   4.60 -5.84 -1.41 -0.08 -0.92 -5.73  --    --    --    --    --    --    --    --    --    --  
   4.70 -6.33 -1.63 -0.12 -0.66 -3.54  --    --    --    --    --    --    --    --    --    --  
   4.80 -6.84 -1.92 -0.19 -0.48 -1.87  --    --    --    --    --    --    --    --    --    --  
   4.90 -7.42 -2.32 -0.37 -0.45 -0.68 -8.58  --    --    --    --    --    --    --    --    --  
   5.00 -8.48 -3.23 -1.05 -0.80 -0.12 -5.80  --    --    --    --    --    --    --    --    --  
   5.10  --   -4.47 -2.07 -1.41 -0.02 -3.99  --    --    --    --    --    --    --    --    --  
   5.20  --   -5.60 -2.99 -1.94 -0.01 -2.66 -7.10  --    --    --    --    --    --    --    --  
   5.30  --   -6.52 -3.71 -2.32 -0.01 -1.63 -4.76  --    --    --    --    --    --    --    --  
   5.40  --   -7.29 -4.28 -2.58 -0.07 -0.87 -2.94 -6.58  --    --    --    --    --    --    --  
   5.50  --   -8.04 -4.85 -2.88 -0.25 -0.39 -1.62 -4.18 -7.76  --    --    --    --    --    --  
   5.60  --   -8.92 -5.55 -3.34 -0.62 -0.23 -0.77 -2.44 -4.97 -8.52  --    --    --    --    --  
   5.70  --    --   -6.44 -4.00 -1.20 -0.37 -0.34 -1.30 -2.97 -5.52  --    --    --    --    --  
   5.80  --    --   -7.49 -4.84 -1.95 -0.75 -0.26 -0.63 -1.61 -3.35 -5.90  --    --    --    --  
   5.90  --    --   -8.71 -5.87 -2.87 -1.35 -0.47 -0.36 -0.79 -1.86 -3.62 -5.83 -7.99  --    --  
   6.00  --    --    --   -7.08 -3.97 -2.17 -0.95 -0.43 -0.41 -0.94 -2.04 -3.50 -4.87  --    --  
   6.10  --    --    --   -8.49 -5.25 -3.19 -1.67 -0.81 -0.41 -0.49 -1.03 -1.89 -2.59  --    --  
   6.20  --    --    --    --   -6.76 -4.47 -2.69 -1.53 -0.79 -0.49 -0.56 -0.92 -1.07 -8.72  --  
   6.30  --    --    --    --   -8.68 -6.16 -4.13 -2.70 -1.67 -1.04 -0.71 -0.64 -0.34 -6.26  --  
   6.40  --    --    --    --    --   -8.06 -5.81 -4.12 -2.83 -1.91 -1.23 -0.80 -0.12 -4.63  --  
   6.50  --    --    --    --    --    --   -7.41 -5.50 -3.96 -2.77 -1.78 -1.04 -0.05 -3.43 -7.54
   6.60  --    --    --    --    --    --   -8.85 -6.72 -4.96 -3.53 -2.26 -1.25 -0.03 -2.49 -5.61
   6.70  --    --    --    --    --    --    --   -7.80 -5.82 -4.17 -2.65 -1.40 -0.03 -1.75 -4.05
   6.80  --    --    --    --    --    --    --   -8.77 -6.59 -4.73 -2.99 -1.53 -0.04 -1.18 -2.81
   6.90  --    --    --    --    --    --    --    --   -7.32 -5.25 -3.31 -1.67 -0.10 -0.75 -1.83
   7.00  --    --    --    --    --    --    --    --   -8.06 -5.81 -3.67 -1.88 -0.24 -0.49 -1.09
   7.10  --    --    --    --    --    --    --    --   -8.87 -6.44 -4.14 -2.20 -0.48 -0.39 -0.60
   7.20  --    --    --    --    --    --    --    --    --   -7.17 -4.70 -2.63 -0.82 -0.44 -0.32
   7.30  --    --    --    --    --    --    --    --    --   -7.95 -5.32 -3.12 -1.23 -0.58 -0.17
   7.40  --    --    --    --    --    --    --    --    --   -8.74 -5.96 -3.63 -1.65 -0.75 -0.10
   7.50  --    --    --    --    --    --    --    --    --    --   -6.59 -4.14 -2.05 -0.93 -0.06
   7.60  --    --    --    --    --    --    --    --    --    --   -7.19 -4.62 -2.43 -1.11 -0.04
   7.70  --    --    --    --    --    --    --    --    --    --   -7.78 -5.08 -2.79 -1.27 -0.02
   7.80  --    --    --    --    --    --    --    --    --    --   -8.34 -5.52 -3.12 -1.42 -0.02
   7.90  --    --    --    --    --    --    --    --    --    --   -8.89 -5.95 -3.43 -1.56 -0.01
   8.00  --    --    --    --    --    --    --    --    --    --    --   -6.36 -3.72 -1.69 -0.01
   8.10  --    --    --    --    --    --    --    --    --    --    --   -6.75 -4.00 -1.82 -0.01
   8.20  --    --    --    --    --    --    --    --    --    --    --   -7.13 -4.26 -1.94 -0.01
   8.30  --    --    --    --    --    --    --    --    --    --    --   -7.50 -4.52 -2.06 -0.00
   8.40  --    --    --    --    --    --    --    --    --    --    --   -7.87 -4.76 -2.18 -0.00
   8.50  --    --    --    --    --    --    --    --    --    --    --   -8.23 -5.00 -2.29 -0.00
   8.60  --    --    --    --    --    --    --    --    --    --    --   -8.59 -5.23 -2.40 -0.00
   8.70  --    --    --    --    --    --    --    --    --    --    --   -8.94 -5.46 -2.52 -0.00
   8.80  --    --    --    --    --    --    --    --    --    --    --    --   -5.69 -2.63 -0.00
   8.90  --    --    --    --    --    --    --    --    --    --    --    --   -5.92 -2.75 -0.00
   9.00  --    --    --    --    --    --    --    --    --    --    --    --   -6.14 -2.87 -0.00

   Element 15 Phosphorus
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -2.73 -0.00  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -2.92 -0.00 -5.46  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -3.01 -0.00 -2.85  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -3.17 -0.04 -1.08 -6.19  --    --    --    --    --    --    --    --    --    --    --  
   4.40 -3.77 -0.40 -0.22 -3.68  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -4.82 -1.13 -0.04 -2.32 -8.98  --    --    --    --    --    --    --    --    --    --  
   4.60 -5.86 -1.83 -0.02 -1.43 -6.40  --    --    --    --    --    --    --    --    --    --  
   4.70 -6.79 -2.45 -0.08 -0.78 -4.47 -8.60  --    --    --    --    --    --    --    --    --  
   4.80 -7.68 -3.08 -0.24 -0.37 -3.01 -5.58  --    --    --    --    --    --    --    --    --  
   4.90 -8.55 -3.73 -0.53 -0.16 -1.94 -3.27  --    --    --    --    --    --    --    --    --  
   5.00  --   -4.40 -0.90 -0.11 -1.17 -1.51  --    --    --    --    --    --    --    --    --  
   5.10  --   -5.29 -1.55 -0.39 -0.84 -0.37 -7.17  --    --    --    --    --    --    --    --  
   5.20  --   -6.67 -2.73 -1.25 -1.18 -0.06 -5.00  --    --    --    --    --    --    --    --  
   5.30  --   -8.04 -3.95 -2.18 -1.65 -0.01 -3.50 -8.42  --    --    --    --    --    --    --  
   5.40  --    --   -4.96 -2.92 -2.01 -0.01 -2.35 -5.89  --    --    --    --    --    --    --  
   5.50  --    --   -5.76 -3.49 -2.23 -0.02 -1.44 -3.89 -7.82  --    --    --    --    --    --  
   5.60  --    --   -6.46 -3.97 -2.40 -0.09 -0.77 -2.33 -5.15 -8.72  --    --    --    --    --  
   5.70  --    --   -7.21 -4.52 -2.67 -0.29 -0.38 -1.22 -3.14 -5.68  --    --    --    --    --  
   5.80  --    --   -8.13 -5.25 -3.15 -0.69 -0.30 -0.57 -1.74 -3.47 -5.97  --    --    --    --  
   5.90  --    --    --   -6.17 -3.85 -1.31 -0.51 -0.30 -0.88 -1.94 -3.67 -6.15  --    --    --  
   6.00  --    --    --   -7.29 -4.76 -2.11 -0.96 -0.37 -0.46 -0.99 -2.08 -3.80 -6.13 -8.16  --  
   6.10  --    --    --   -8.59 -5.88 -3.11 -1.66 -0.73 -0.41 -0.50 -1.07 -2.16 -3.76 -5.03  --  
   6.20  --    --    --    --   -7.20 -4.32 -2.60 -1.37 -0.70 -0.41 -0.55 -1.10 -2.10 -2.75  --  
   6.30  --    --    --    --   -8.77 -5.76 -3.79 -2.29 -1.31 -0.71 -0.48 -0.58 -1.06 -1.19 -8.34
   6.40  --    --    --    --    --   -7.56 -5.37 -3.62 -2.37 -1.48 -0.93 -0.64 -0.69 -0.39 -5.93
   6.50  --    --    --    --    --    --   -7.21 -5.23 -3.73 -2.58 -1.74 -1.11 -0.79 -0.13 -4.36
   6.60  --    --    --    --    --    --   -8.99 -6.80 -5.06 -3.67 -2.58 -1.64 -1.00 -0.06 -3.22
   6.70  --    --    --    --    --    --    --   -8.22 -6.27 -4.65 -3.32 -2.12 -1.18 -0.04 -2.34
   6.80  --    --    --    --    --    --    --    --   -7.34 -5.52 -3.96 -2.51 -1.33 -0.03 -1.64
   6.90  --    --    --    --    --    --    --    --   -8.32 -6.30 -4.54 -2.86 -1.46 -0.05 -1.10
   7.00  --    --    --    --    --    --    --    --    --   -7.04 -5.09 -3.21 -1.61 -0.12 -0.70
   7.10  --    --    --    --    --    --    --    --    --   -7.81 -5.67 -3.61 -1.84 -0.26 -0.46
   7.20  --    --    --    --    --    --    --    --    --   -8.65 -6.34 -4.10 -2.17 -0.51 -0.38
   7.30  --    --    --    --    --    --    --    --    --    --   -7.08 -4.69 -2.60 -0.86 -0.43
   7.40  --    --    --    --    --    --    --    --    --    --   -7.86 -5.31 -3.08 -1.25 -0.56
   7.50  --    --    --    --    --    --    --    --    --    --   -8.65 -5.95 -3.58 -1.65 -0.73
   7.60  --    --    --    --    --    --    --    --    --    --    --   -6.58 -4.07 -2.03 -0.90
   7.70  --    --    --    --    --    --    --    --    --    --    --   -7.18 -4.53 -2.39 -1.06
   7.80  --    --    --    --    --    --    --    --    --    --    --   -7.76 -4.98 -2.72 -1.21
   7.90  --    --    --    --    --    --    --    --    --    --    --   -8.32 -5.40 -3.04 -1.36
   8.00  --    --    --    --    --    --    --    --    --    --    --   -8.87 -5.81 -3.34 -1.49
   8.10  --    --    --    --    --    --    --    --    --    --    --    --   -6.21 -3.62 -1.62
   8.20  --    --    --    --    --    --    --    --    --    --    --    --   -6.59 -3.88 -1.75
   8.30  --    --    --    --    --    --    --    --    --    --    --    --   -6.97 -4.14 -1.87
   8.40  --    --    --    --    --    --    --    --    --    --    --    --   -7.34 -4.39 -1.98
   8.50  --    --    --    --    --    --    --    --    --    --    --    --   -7.70 -4.63 -2.10
   8.60  --    --    --    --    --    --    --    --    --    --    --    --   -8.06 -4.87 -2.21
   8.70  --    --    --    --    --    --    --    --    --    --    --    --   -8.42 -5.11 -2.33
   8.80  --    --    --    --    --    --    --    --    --    --    --    --   -8.78 -5.34 -2.44
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --   -5.58 -2.56
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --   -5.82 -2.67

   Element 15 Phosphorus
   Te    16
   4.00  --  
   4.10  --  
   4.20  --  
   4.30  --  
   4.40  --  
   4.50  --  
   4.60  --  
   4.70  --  
   4.80  --  
   4.90  --  
   5.00  --  
   5.10  --  
   5.20  --  
   5.30  --  
   5.40  --  
   5.50  --  
   5.60  --  
   5.70  --  
   5.80  --  
   5.90  --  
   6.00  --  
   6.10  --  
   6.20  --  
   6.30  --  
   6.40  --  
   6.50  --  
   6.60 -7.04
   6.70 -5.24
   6.80 -3.79
   6.90 -2.62
   7.00 -1.70
   7.10 -1.03
   7.20 -0.57
   7.30 -0.31
   7.40 -0.17
   7.50 -0.10
   7.60 -0.06
   7.70 -0.04
   7.80 -0.03
   7.90 -0.02
   8.00 -0.01
   8.10 -0.01
   8.20 -0.01
   8.30 -0.01
   8.40 -0.00
   8.50 -0.00
   8.60 -0.00
   8.70 -0.00
   8.80 -0.00
   8.90 -0.00
   9.00 -0.00

   Element 16 Sulphur   
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -0.40 -0.22 -8.73  --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -0.89 -0.06 -5.45  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -1.71 -0.01 -3.39  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -2.46 -0.01 -1.80 -8.49  --    --    --    --    --    --    --    --    --    --    --  
   4.40 -3.18 -0.12 -0.63 -5.03  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -4.19 -0.63 -0.12 -2.80 -8.51  --    --    --    --    --    --    --    --    --    --  
   4.60 -5.32 -1.37 -0.04 -1.38 -5.50  --    --    --    --    --    --    --    --    --    --  
   4.70 -6.44 -2.15 -0.17 -0.50 -3.43  --    --    --    --    --    --    --    --    --    --  
   4.80 -7.65 -3.08 -0.57 -0.14 -2.12 -6.71  --    --    --    --    --    --    --    --    --  
   4.90 -8.83 -4.04 -1.10 -0.06 -1.27 -4.67 -7.69  --    --    --    --    --    --    --    --  
   5.00  --   -4.93 -1.65 -0.12 -0.68 -3.10 -4.86  --    --    --    --    --    --    --    --  
   5.10  --   -5.79 -2.23 -0.30 -0.32 -1.93 -2.66  --    --    --    --    --    --    --    --  
   5.20  --   -6.69 -2.90 -0.65 -0.21 -1.14 -1.04 -8.21  --    --    --    --    --    --    --  
   5.30  --   -7.94 -3.98 -1.46 -0.63 -0.98 -0.20 -5.50  --    --    --    --    --    --    --  
   5.40  --    --   -5.39 -2.66 -1.48 -1.34 -0.04 -3.85 -8.91  --    --    --    --    --    --  
   5.50  --    --   -6.65 -3.74 -2.26 -1.68 -0.01 -2.65 -6.34  --    --    --    --    --    --  
   5.60  --    --   -7.65 -4.60 -2.85 -1.90 -0.01 -1.71 -4.29 -8.24  --    --    --    --    --  
   5.70  --    --   -8.49 -5.33 -3.33 -2.05 -0.05 -1.00 -2.69 -5.55  --    --    --    --    --  
   5.80  --    --    --   -6.05 -3.82 -2.25 -0.18 -0.52 -1.51 -3.48 -5.98  --    --    --    --  
   5.90  --    --    --   -6.88 -4.45 -2.61 -0.47 -0.33 -0.75 -2.01 -3.72 -6.11  --    --    --  
   6.00  --    --    --   -7.89 -5.26 -3.19 -0.96 -0.42 -0.38 -1.06 -2.14 -3.80 -6.15  --    --  
   6.10  --    --    --    --   -6.27 -3.99 -1.66 -0.76 -0.35 -0.56 -1.13 -2.19 -3.80 -5.96 -7.81
   6.20  --    --    --    --   -7.48 -5.01 -2.56 -1.36 -0.62 -0.43 -0.58 -1.15 -2.16 -3.63 -4.79
   6.30  --    --    --    --   -8.92 -6.26 -3.69 -2.22 -1.18 -0.65 -0.44 -0.60 -1.10 -2.00 -2.58
   6.40  --    --    --    --    --   -7.80 -5.09 -3.37 -2.07 -1.23 -0.71 -0.52 -0.59 -1.01 -1.10
   6.50  --    --    --    --    --    --   -6.88 -4.93 -3.38 -2.27 -1.47 -0.97 -0.67 -0.68 -0.37
   6.60  --    --    --    --    --    --   -8.88 -6.72 -4.95 -3.58 -2.52 -1.74 -1.11 -0.77 -0.13
   6.70  --    --    --    --    --    --    --   -8.45 -6.46 -4.87 -3.57 -2.54 -1.61 -0.96 -0.06
   6.80  --    --    --    --    --    --    --    --   -7.83 -6.02 -4.50 -3.24 -2.06 -1.13 -0.04
   6.90  --    --    --    --    --    --    --    --    --   -7.06 -5.33 -3.85 -2.43 -1.27 -0.04
   7.00  --    --    --    --    --    --    --    --    --   -8.02 -6.09 -4.41 -2.77 -1.40 -0.07
   7.10  --    --    --    --    --    --    --    --    --   -8.95 -6.84 -4.96 -3.13 -1.57 -0.14
   7.20  --    --    --    --    --    --    --    --    --    --   -7.61 -5.55 -3.54 -1.81 -0.30
   7.30  --    --    --    --    --    --    --    --    --    --   -8.45 -6.21 -4.04 -2.15 -0.55
   7.40  --    --    --    --    --    --    --    --    --    --    --   -6.95 -4.62 -2.58 -0.89
   7.50  --    --    --    --    --    --    --    --    --    --    --   -7.72 -5.24 -3.06 -1.27
   7.60  --    --    --    --    --    --    --    --    --    --    --   -8.49 -5.87 -3.55 -1.66
   7.70  --    --    --    --    --    --    --    --    --    --    --    --   -6.49 -4.03 -2.03
   7.80  --    --    --    --    --    --    --    --    --    --    --    --   -7.09 -4.49 -2.38
   7.90  --    --    --    --    --    --    --    --    --    --    --    --   -7.66 -4.93 -2.71
   8.00  --    --    --    --    --    --    --    --    --    --    --    --   -8.22 -5.35 -3.02
   8.10  --    --    --    --    --    --    --    --    --    --    --    --   -8.76 -5.75 -3.31
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --   -6.15 -3.59
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --   -6.52 -3.85
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --   -6.89 -4.10
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --   -7.26 -4.34
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --   -7.61 -4.57
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --   -7.96 -4.80
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --   -8.31 -5.03
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --   -8.66 -5.26
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -5.48

   Element 16 Sulphur   
   Te    16    17
   4.00  --    --  
   4.10  --    --  
   4.20  --    --  
   4.30  --    --  
   4.40  --    --  
   4.50  --    --  
   4.60  --    --  
   4.70  --    --  
   4.80  --    --  
   4.90  --    --  
   5.00  --    --  
   5.10  --    --  
   5.20  --    --  
   5.30  --    --  
   5.40  --    --  
   5.50  --    --  
   5.60  --    --  
   5.70  --    --  
   5.80  --    --  
   5.90  --    --  
   6.00  --    --  
   6.10  --    --  
   6.20  --    --  
   6.30  --    --  
   6.40 -7.62  --  
   6.50 -5.41  --  
   6.60 -3.98 -8.48
   6.70 -2.94 -6.42
   6.80 -2.13 -4.77
   6.90 -1.49 -3.45
   7.00 -1.00 -2.39
   7.10 -0.65 -1.55
   7.20 -0.44 -0.94
   7.30 -0.38 -0.54
   7.40 -0.44 -0.30
   7.50 -0.57 -0.17
   7.60 -0.72 -0.10
   7.70 -0.89 -0.07
   7.80 -1.05 -0.04
   7.90 -1.20 -0.03
   8.00 -1.34 -0.02
   8.10 -1.47 -0.02
   8.20 -1.60 -0.01
   8.30 -1.72 -0.01
   8.40 -1.84 -0.01
   8.50 -1.95 -0.00
   8.60 -2.07 -0.00
   8.70 -2.18 -0.00
   8.80 -2.29 -0.00
   8.90 -2.39 -0.00
   9.00 -2.50 -0.00

   Element 17 Chlorine  
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -1.88 -0.01 -8.79  --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -2.88 -0.00 -5.56  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -3.00 -0.00 -3.50  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -3.07 -0.01 -1.89  --    --    --    --    --    --    --    --    --    --    --    --  
   4.40 -3.27 -0.10 -0.69 -6.11  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -3.94 -0.58 -0.13 -3.46  --    --    --    --    --    --    --    --    --    --    --  
   4.60 -4.96 -1.31 -0.03 -1.85 -6.26  --    --    --    --    --    --    --    --    --    --  
   4.70 -6.01 -2.04 -0.08 -0.78 -3.67  --    --    --    --    --    --    --    --    --    --  
   4.80 -7.17 -2.90 -0.41 -0.22 -1.94 -5.90  --    --    --    --    --    --    --    --    --  
   4.90 -8.44 -3.92 -0.99 -0.11 -0.90 -3.75 -8.92  --    --    --    --    --    --    --    --  
   5.00  --   -5.00 -1.73 -0.29 -0.34 -2.30 -6.19  --    --    --    --    --    --    --    --  
   5.10  --   -6.12 -2.56 -0.68 -0.13 -1.35 -4.20 -6.42  --    --    --    --    --    --    --  
   5.20  --   -7.18 -3.40 -1.16 -0.13 -0.73 -2.71 -3.87  --    --    --    --    --    --    --  
   5.30  --   -8.20 -4.23 -1.70 -0.29 -0.37 -1.62 -1.91  --    --    --    --    --    --    --  
   5.40  --    --   -5.21 -2.45 -0.72 -0.35 -0.99 -0.58 -5.96  --    --    --    --    --    --  
   5.50  --    --   -6.62 -3.67 -1.69 -0.93 -1.05 -0.11 -4.02 -8.99  --    --    --    --    --  
   5.60  --    --   -8.04 -4.94 -2.75 -1.66 -1.32 -0.03 -2.78 -6.42  --    --    --    --    --  
   5.70  --    --    --   -6.01 -3.65 -2.25 -1.52 -0.02 -1.85 -4.42 -8.21  --    --    --    --  
   5.80  --    --    --   -6.91 -4.41 -2.75 -1.68 -0.04 -1.14 -2.86 -5.61 -8.96  --    --    --  
   5.90  --    --    --   -7.77 -5.16 -3.25 -1.88 -0.13 -0.65 -1.69 -3.60 -6.01  --    --    --  
   6.00  --    --    --   -8.66 -5.96 -3.84 -2.20 -0.35 -0.39 -0.89 -2.13 -3.80 -6.05  --    --  
   6.10  --    --    --    --   -6.92 -4.60 -2.71 -0.75 -0.40 -0.46 -1.16 -2.23 -3.79 -5.97 -8.43
   6.20  --    --    --    --   -8.06 -5.55 -3.45 -1.37 -0.67 -0.36 -0.62 -1.20 -2.20 -3.70 -5.42
   6.30  --    --    --    --    --   -6.71 -4.41 -2.20 -1.21 -0.57 -0.45 -0.63 -1.17 -2.09 -3.22
   6.40  --    --    --    --    --   -8.12 -5.63 -3.29 -2.02 -1.10 -0.64 -0.48 -0.62 -1.07 -1.71
   6.50  --    --    --    --    --    --   -7.20 -4.71 -3.18 -2.00 -1.26 -0.78 -0.59 -0.62 -0.85
   6.60  --    --    --    --    --    --    --   -6.53 -4.77 -3.35 -2.34 -1.59 -1.10 -0.77 -0.64
   6.70  --    --    --    --    --    --    --   -8.49 -6.51 -4.86 -3.60 -2.60 -1.84 -1.20 -0.77
   6.80  --    --    --    --    --    --    --    --   -8.16 -6.30 -4.81 -3.57 -2.57 -1.65 -0.95
   6.90  --    --    --    --    --    --    --    --    --   -7.60 -5.89 -4.44 -3.21 -2.04 -1.10
   7.00  --    --    --    --    --    --    --    --    --   -8.79 -6.88 -5.22 -3.77 -2.38 -1.24
   7.10  --    --    --    --    --    --    --    --    --    --   -7.80 -5.94 -4.30 -2.70 -1.37
   7.20  --    --    --    --    --    --    --    --    --    --   -8.70 -6.66 -4.83 -3.05 -1.56
   7.30  --    --    --    --    --    --    --    --    --    --    --   -7.42 -5.41 -3.46 -1.82
   7.40  --    --    --    --    --    --    --    --    --    --    --   -8.25 -6.07 -3.96 -2.17
   7.50  --    --    --    --    --    --    --    --    --    --    --    --   -6.79 -4.52 -2.61
   7.60  --    --    --    --    --    --    --    --    --    --    --    --   -7.53 -5.12 -3.08
   7.70  --    --    --    --    --    --    --    --    --    --    --    --   -8.27 -5.73 -3.55
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --   -6.32 -4.02
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --   -6.89 -4.47
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --   -7.45 -4.90
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --   -7.99 -5.32
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --   -8.51 -5.71
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -6.10
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -6.47
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -6.84
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -7.19
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -7.54
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -7.89
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.23
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.58

   Element 17 Chlorine  
   Te    16    17    18
   4.00  --    --    --  
   4.10  --    --    --  
   4.20  --    --    --  
   4.30  --    --    --  
   4.40  --    --    --  
   4.50  --    --    --  
   4.60  --    --    --  
   4.70  --    --    --  
   4.80  --    --    --  
   4.90  --    --    --  
   5.00  --    --    --  
   5.10  --    --    --  
   5.20  --    --    --  
   5.30  --    --    --  
   5.40  --    --    --  
   5.50  --    --    --  
   5.60  --    --    --  
   5.70  --    --    --  
   5.80  --    --    --  
   5.90  --    --    --  
   6.00  --    --    --  
   6.10  --    --    --  
   6.20 -7.09  --    --  
   6.30 -4.24  --    --  
   6.40 -2.19  --    --  
   6.50 -0.88 -6.76  --  
   6.60 -0.31 -4.85  --  
   6.70 -0.13 -3.59 -7.69
   6.80 -0.07 -2.65 -5.82
   6.90 -0.05 -1.91 -4.32
   7.00 -0.05 -1.34 -3.12
   7.10 -0.09 -0.89 -2.15
   7.20 -0.18 -0.58 -1.39
   7.30 -0.35 -0.41 -0.85
   7.40 -0.61 -0.37 -0.49
   7.50 -0.95 -0.44 -0.28
   7.60 -1.32 -0.57 -0.17
   7.70 -1.69 -0.72 -0.10
   7.80 -2.05 -0.87 -0.07
   7.90 -2.39 -1.02 -0.05
   8.00 -2.71 -1.17 -0.03
   8.10 -3.01 -1.31 -0.02
   8.20 -3.29 -1.44 -0.02
   8.30 -3.56 -1.56 -0.01
   8.40 -3.82 -1.68 -0.01
   8.50 -4.06 -1.79 -0.01
   8.60 -4.30 -1.91 -0.01
   8.70 -4.53 -2.02 -0.00
   8.80 -4.75 -2.12 -0.00
   8.90 -4.97 -2.23 -0.00
   9.00 -5.19 -2.34 -0.00

   Element 18 Argon     
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -0.00 -3.27  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -0.01 -1.61 -8.06  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -0.22 -0.40 -4.44  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -0.97 -0.05 -2.34  --    --    --    --    --    --    --    --    --    --    --    --  
   4.40 -1.86 -0.06 -0.94 -6.92  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -2.91 -0.39 -0.23 -3.93  --    --    --    --    --    --    --    --    --    --    --  
   4.60 -4.02 -0.93 -0.06 -2.11 -6.73  --    --    --    --    --    --    --    --    --    --  
   4.70 -5.14 -1.58 -0.07 -0.91 -3.94  --    --    --    --    --    --    --    --    --    --  
   4.80 -6.40 -2.46 -0.35 -0.26 -2.09 -5.84  --    --    --    --    --    --    --    --    --  
   4.90 -7.78 -3.52 -0.93 -0.11 -0.98 -3.46 -8.13  --    --    --    --    --    --    --    --  
   5.00  --   -4.66 -1.66 -0.26 -0.38 -1.85 -5.32  --    --    --    --    --    --    --    --  
   5.10  --   -5.87 -2.54 -0.68 -0.19 -0.85 -3.35 -7.45  --    --    --    --    --    --    --  
   5.20  --   -7.14 -3.54 -1.31 -0.32 -0.33 -2.04 -5.06 -7.43  --    --    --    --    --    --  
   5.30  --   -8.39 -4.57 -2.04 -0.66 -0.15 -1.20 -3.31 -4.63  --    --    --    --    --    --  
   5.40  --    --   -5.57 -2.80 -1.10 -0.16 -0.65 -2.02 -2.47  --    --    --    --    --    --  
   5.50  --    --   -6.60 -3.63 -1.67 -0.40 -0.41 -1.15 -0.91 -5.95  --    --    --    --    --  
   5.60  --    --   -7.98 -4.86 -2.69 -1.15 -0.74 -0.94 -0.20 -3.84 -8.66  --    --    --    --  
   5.70  --    --    --   -6.26 -3.92 -2.16 -1.39 -1.13 -0.06 -2.60 -6.13  --    --    --    --  
   5.80  --    --    --   -7.48 -5.00 -3.06 -1.97 -1.31 -0.04 -1.71 -4.22 -7.83  --    --    --  
   5.90  --    --    --   -8.53 -5.94 -3.86 -2.48 -1.47 -0.06 -1.05 -2.75 -5.38 -8.46  --    --  
   6.00  --    --    --    --   -6.83 -4.63 -3.00 -1.69 -0.15 -0.60 -1.66 -3.50 -5.72 -8.61  --  
   6.10  --    --    --    --   -7.75 -5.46 -3.59 -2.01 -0.36 -0.37 -0.92 -2.13 -3.66 -5.75 -8.48
   6.20  --    --    --    --   -8.77 -6.40 -4.32 -2.51 -0.73 -0.38 -0.50 -1.19 -2.18 -3.63 -5.60
   6.30  --    --    --    --    --   -7.51 -5.22 -3.20 -1.29 -0.62 -0.38 -0.65 -1.19 -2.12 -3.45
   6.40  --    --    --    --    --   -8.81 -6.33 -4.12 -2.07 -1.12 -0.57 -0.48 -0.64 -1.13 -1.93
   6.50  --    --    --    --    --    --   -7.71 -5.31 -3.12 -1.92 -1.09 -0.68 -0.51 -0.63 -0.99
   6.60  --    --    --    --    --    --    --   -6.89 -4.55 -3.12 -2.03 -1.33 -0.86 -0.66 -0.64
   6.70  --    --    --    --    --    --    --   -8.86 -6.37 -4.72 -3.39 -2.43 -1.69 -1.21 -0.84
   6.80  --    --    --    --    --    --    --    --   -8.25 -6.40 -4.85 -3.64 -2.67 -1.92 -1.26
   6.90  --    --    --    --    --    --    --    --    --   -7.98 -6.22 -4.79 -3.58 -2.59 -1.66
   7.00  --    --    --    --    --    --    --    --    --    --   -7.47 -5.82 -4.40 -3.19 -2.02
   7.10  --    --    --    --    --    --    --    --    --    --   -8.61 -6.77 -5.15 -3.73 -2.34
   7.20  --    --    --    --    --    --    --    --    --    --    --   -7.67 -5.86 -4.24 -2.66
   7.30  --    --    --    --    --    --    --    --    --    --    --   -8.57 -6.57 -4.78 -3.01
   7.40  --    --    --    --    --    --    --    --    --    --    --    --   -7.34 -5.37 -3.43
   7.50  --    --    --    --    --    --    --    --    --    --    --    --   -8.17 -6.03 -3.93
   7.60  --    --    --    --    --    --    --    --    --    --    --    --    --   -6.73 -4.49
   7.70  --    --    --    --    --    --    --    --    --    --    --    --    --   -7.46 -5.08
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --   -8.19 -5.66
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --   -8.89 -6.24
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -6.80
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -7.34
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -7.87
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.38
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.88
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  

   Element 18 Argon     
   Te    16    17    18    19
   4.00  --    --    --    --  
   4.10  --    --    --    --  
   4.20  --    --    --    --  
   4.30  --    --    --    --  
   4.40  --    --    --    --  
   4.50  --    --    --    --  
   4.60  --    --    --    --  
   4.70  --    --    --    --  
   4.80  --    --    --    --  
   4.90  --    --    --    --  
   5.00  --    --    --    --  
   5.10  --    --    --    --  
   5.20  --    --    --    --  
   5.30  --    --    --    --  
   5.40  --    --    --    --  
   5.50  --    --    --    --  
   5.60  --    --    --    --  
   5.70  --    --    --    --  
   5.80  --    --    --    --  
   5.90  --    --    --    --  
   6.00  --    --    --    --  
   6.10  --    --    --    --  
   6.20 -7.77  --    --    --  
   6.30 -4.96 -6.43  --    --  
   6.40 -2.90 -3.78  --    --  
   6.50 -1.50 -1.88 -8.69  --  
   6.60 -0.77 -0.73 -6.05  --  
   6.70 -0.64 -0.27 -4.38  --  
   6.80 -0.77 -0.12 -3.25 -6.96
   6.90 -0.93 -0.07 -2.40 -5.27
   7.00 -1.07 -0.05 -1.73 -3.91
   7.10 -1.20 -0.06 -1.21 -2.81
   7.20 -1.35 -0.11 -0.81 -1.93
   7.30 -1.55 -0.21 -0.53 -1.25
   7.40 -1.83 -0.39 -0.39 -0.76
   7.50 -2.20 -0.66 -0.37 -0.45
   7.60 -2.63 -0.99 -0.45 -0.27
   7.70 -3.09 -1.35 -0.57 -0.16
   7.80 -3.55 -1.71 -0.72 -0.10
   7.90 -4.00 -2.05 -0.86 -0.07
   8.00 -4.44 -2.37 -1.01 -0.05
   8.10 -4.86 -2.68 -1.15 -0.03
   8.20 -5.26 -2.97 -1.28 -0.02
   8.30 -5.65 -3.24 -1.40 -0.02
   8.40 -6.03 -3.50 -1.52 -0.01
   8.50 -6.40 -3.75 -1.64 -0.01
   8.60 -6.75 -3.99 -1.75 -0.01
   8.70 -7.11 -4.22 -1.86 -0.01
   8.80 -7.45 -4.45 -1.97 -0.00
   8.90 -7.80 -4.67 -2.08 -0.00
   9.00 -8.14 -4.89 -2.19 -0.00

   Element 19 Potassium 
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -3.62 -0.00  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -4.25 -0.00 -8.88  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -4.85 -0.00 -6.19  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -5.24 -0.00 -4.06  --    --    --    --    --    --    --    --    --    --    --    --  
   4.40 -5.53 -0.00 -2.36  --    --    --    --    --    --    --    --    --    --    --    --  
   4.50 -5.63 -0.04 -1.04 -5.77  --    --    --    --    --    --    --    --    --    --    --  
   4.60 -5.70 -0.35 -0.26 -3.14 -8.20  --    --    --    --    --    --    --    --    --    --  
   4.70 -6.02 -1.02 -0.06 -1.59 -5.01  --    --    --    --    --    --    --    --    --    --  
   4.80 -6.47 -1.79 -0.13 -0.62 -2.74 -7.24  --    --    --    --    --    --    --    --    --  
   4.90 -7.16 -2.74 -0.51 -0.20 -1.27 -4.36  --    --    --    --    --    --    --    --    --  
   5.00 -8.10 -3.88 -1.19 -0.23 -0.47 -2.43 -5.88  --    --    --    --    --    --    --    --  
   5.10  --   -5.14 -2.08 -0.60 -0.17 -1.23 -3.61 -7.53  --    --    --    --    --    --    --  
   5.20  --   -6.43 -3.07 -1.17 -0.20 -0.53 -2.05 -4.96  --    --    --    --    --    --    --  
   5.30  --   -7.74 -4.13 -1.89 -0.49 -0.24 -1.07 -3.13 -6.19 -8.80  --    --    --    --    --  
   5.40  --    --   -5.23 -2.72 -0.96 -0.24 -0.51 -1.87 -4.03 -5.57  --    --    --    --    --  
   5.50  --    --   -6.33 -3.59 -1.56 -0.46 -0.28 -1.04 -2.45 -3.12  --    --    --    --    --  
   5.60  --    --   -7.44 -4.52 -2.26 -0.85 -0.31 -0.56 -1.34 -1.33 -6.18  --    --    --    --  
   5.70  --    --   -8.81 -5.74 -3.30 -1.64 -0.81 -0.62 -0.86 -0.35 -3.89 -8.42  --    --    --  
   5.80  --    --    --   -7.24 -4.66 -2.80 -1.72 -1.15 -0.93 -0.10 -2.60 -5.92  --    --    --  
   5.90  --    --    --   -8.62 -5.92 -3.89 -2.62 -1.71 -1.09 -0.06 -1.74 -4.11 -7.48  --    --  
   6.00  --    --    --    --   -7.03 -4.87 -3.44 -2.22 -1.27 -0.07 -1.11 -2.73 -5.19 -8.05  --  
   6.10  --    --    --    --   -8.05 -5.78 -4.23 -2.74 -1.48 -0.13 -0.68 -1.69 -3.42 -5.49 -8.11
   6.20  --    --    --    --    --   -6.70 -5.05 -3.31 -1.80 -0.31 -0.43 -0.97 -2.11 -3.55 -5.44
   6.30  --    --    --    --    --   -7.70 -5.97 -4.00 -2.26 -0.63 -0.40 -0.54 -1.20 -2.13 -3.43
   6.40  --    --    --    --    --   -8.84 -7.04 -4.87 -2.93 -1.15 -0.61 -0.41 -0.67 -1.17 -2.00
   6.50  --    --    --    --    --    --   -8.33 -5.96 -3.83 -1.91 -1.10 -0.59 -0.50 -0.64 -1.06
   6.60  --    --    --    --    --    --    --   -7.34 -5.04 -2.97 -1.91 -1.13 -0.73 -0.55 -0.62
   6.70  --    --    --    --    --    --    --    --   -6.66 -4.44 -3.15 -2.11 -1.44 -0.98 -0.74
   6.80  --    --    --    --    --    --    --    --   -8.61 -6.25 -4.74 -3.47 -2.54 -1.82 -1.31
   6.90  --    --    --    --    --    --    --    --    --   -8.07 -6.36 -4.87 -3.70 -2.74 -1.98
   7.00  --    --    --    --    --    --    --    --    --    --   -7.88 -6.18 -4.79 -3.61 -2.61
   7.10  --    --    --    --    --    --    --    --    --    --    --   -7.38 -5.79 -4.39 -3.18
   7.20  --    --    --    --    --    --    --    --    --    --    --   -8.50 -6.71 -5.12 -3.71
   7.30  --    --    --    --    --    --    --    --    --    --    --    --   -7.61 -5.83 -4.22
   7.40  --    --    --    --    --    --    --    --    --    --    --    --   -8.51 -6.55 -4.76
   7.50  --    --    --    --    --    --    --    --    --    --    --    --    --   -7.33 -5.37
   7.60  --    --    --    --    --    --    --    --    --    --    --    --    --   -8.16 -6.04
   7.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -6.74
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -7.46
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.17
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.86
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  

   Element 19 Potassium 
   Te    16    17    18    19    20
   4.00  --    --    --    --    --  
   4.10  --    --    --    --    --  
   4.20  --    --    --    --    --  
   4.30  --    --    --    --    --  
   4.40  --    --    --    --    --  
   4.50  --    --    --    --    --  
   4.60  --    --    --    --    --  
   4.70  --    --    --    --    --  
   4.80  --    --    --    --    --  
   4.90  --    --    --    --    --  
   5.00  --    --    --    --    --  
   5.10  --    --    --    --    --  
   5.20  --    --    --    --    --  
   5.30  --    --    --    --    --  
   5.40  --    --    --    --    --  
   5.50  --    --    --    --    --  
   5.60  --    --    --    --    --  
   5.70  --    --    --    --    --  
   5.80  --    --    --    --    --  
   5.90  --    --    --    --    --  
   6.00  --    --    --    --    --  
   6.10  --    --    --    --    --  
   6.20 -7.88  --    --    --    --  
   6.30 -5.17 -7.10  --    --    --  
   6.40 -3.16 -4.48 -5.79  --    --  
   6.50 -1.74 -2.57 -3.32  --    --  
   6.60 -0.89 -1.30 -1.59 -7.69  --  
   6.70 -0.65 -0.70 -0.61 -5.38  --  
   6.80 -0.90 -0.64 -0.24 -3.91 -8.18
   6.90 -1.29 -0.77 -0.12 -2.91 -6.25
   7.00 -1.67 -0.92 -0.07 -2.14 -4.72
   7.10 -2.01 -1.05 -0.06 -1.54 -3.50
   7.20 -2.33 -1.19 -0.08 -1.07 -2.50
   7.30 -2.65 -1.35 -0.13 -0.71 -1.71
   7.40 -3.02 -1.57 -0.25 -0.48 -1.11
   7.50 -3.46 -1.87 -0.45 -0.37 -0.68
   7.60 -3.97 -2.25 -0.73 -0.38 -0.41
   7.70 -4.53 -2.68 -1.05 -0.46 -0.25
   7.80 -5.11 -3.14 -1.40 -0.58 -0.16
   7.90 -5.68 -3.59 -1.74 -0.72 -0.10
   8.00 -6.25 -4.03 -2.07 -0.86 -0.07
   8.10 -6.79 -4.45 -2.38 -1.00 -0.05
   8.20 -7.33 -4.86 -2.68 -1.13 -0.03
   8.30 -7.84 -5.25 -2.95 -1.26 -0.03
   8.40 -8.35 -5.63 -3.22 -1.38 -0.02
   8.50 -8.84 -6.00 -3.47 -1.49 -0.01
   8.60  --   -6.36 -3.71 -1.61 -0.01
   8.70  --   -6.72 -3.95 -1.72 -0.01
   8.80  --   -7.06 -4.18 -1.83 -0.01
   8.90  --   -7.41 -4.40 -1.94 -0.01
   9.00  --   -7.75 -4.62 -2.05 -0.00

   Element 20 Calcium   
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -2.15 -0.01 -2.03  --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -2.93 -0.07 -0.84  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -4.02 -0.51 -0.16  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -5.27 -1.28 -0.02  --    --    --    --    --    --    --    --    --    --    --    --  
   4.40 -6.37 -2.01 -0.00 -7.65  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -7.27 -2.60 -0.00 -5.22  --    --    --    --    --    --    --    --    --    --    --  
   4.60 -7.91 -2.99 -0.00 -3.40  --    --    --    --    --    --    --    --    --    --    --  
   4.70 -8.25 -3.14 -0.00 -2.01 -6.17  --    --    --    --    --    --    --    --    --    --  
   4.80 -8.43 -3.16 -0.05 -0.94 -3.66 -8.13  --    --    --    --    --    --    --    --    --  
   4.90 -8.75 -3.36 -0.30 -0.31 -1.87 -4.90  --    --    --    --    --    --    --    --    --  
   5.00  --   -3.87 -0.86 -0.16 -0.79 -2.67 -6.58  --    --    --    --    --    --    --    --  
   5.10  --   -4.67 -1.67 -0.39 -0.29 -1.25 -3.98 -7.64  --    --    --    --    --    --    --  
   5.20  --   -5.73 -2.70 -0.96 -0.26 -0.48 -2.28 -4.85 -8.94  --    --    --    --    --    --  
   5.30  --   -6.94 -3.85 -1.74 -0.56 -0.19 -1.24 -2.93 -5.98  --    --    --    --    --    --  
   5.40  --   -8.19 -5.01 -2.60 -1.03 -0.19 -0.63 -1.62 -3.82 -6.84  --    --    --    --    --  
   5.50  --    --   -6.18 -3.52 -1.64 -0.42 -0.37 -0.79 -2.28 -4.41 -5.71  --    --    --    --  
   5.60  --    --   -7.38 -4.52 -2.39 -0.86 -0.41 -0.38 -1.26 -2.66 -3.16  --    --    --    --  
   5.70  --    --   -8.62 -5.59 -3.26 -1.48 -0.72 -0.31 -0.68 -1.45 -1.35 -6.13  --    --    --  
   5.80  --    --    --   -6.92 -4.43 -2.45 -1.43 -0.73 -0.65 -0.89 -0.38 -3.91 -8.09  --    --  
   5.90  --    --    --   -8.51 -5.88 -3.75 -2.51 -1.57 -1.10 -0.89 -0.12 -2.66 -5.74  --    --  
   6.00  --    --    --    --   -7.23 -4.97 -3.56 -2.42 -1.61 -1.01 -0.07 -1.83 -4.03 -7.13  --  
   6.10  --    --    --    --   -8.41 -6.05 -4.51 -3.21 -2.09 -1.16 -0.07 -1.22 -2.73 -4.99 -7.58
   6.20  --    --    --    --    --   -7.04 -5.38 -3.96 -2.56 -1.35 -0.11 -0.78 -1.74 -3.34 -5.21
   6.30  --    --    --    --    --   -8.00 -6.26 -4.73 -3.09 -1.63 -0.25 -0.51 -1.02 -2.08 -3.37
   6.40  --    --    --    --    --    --   -7.21 -5.60 -3.74 -2.06 -0.54 -0.44 -0.58 -1.19 -2.01
   6.50  --    --    --    --    --    --   -8.33 -6.66 -4.59 -2.71 -1.05 -0.63 -0.44 -0.67 -1.10
   6.60  --    --    --    --    --    --    --   -7.95 -5.69 -3.63 -1.82 -1.12 -0.64 -0.53 -0.62
   6.70  --    --    --    --    --    --    --    --   -7.13 -4.90 -2.94 -1.97 -1.22 -0.82 -0.61
   6.80  --    --    --    --    --    --    --    --   -8.99 -6.60 -4.48 -3.27 -2.28 -1.61 -1.12
   6.90  --    --    --    --    --    --    --    --    --   -8.56 -6.29 -4.85 -3.63 -2.71 -1.97
   7.00  --    --    --    --    --    --    --    --    --    --   -8.08 -6.42 -4.98 -3.83 -2.86
   7.10  --    --    --    --    --    --    --    --    --    --    --   -7.88 -6.24 -4.87 -3.68
   7.20  --    --    --    --    --    --    --    --    --    --    --    --   -7.40 -5.83 -4.44
   7.30  --    --    --    --    --    --    --    --    --    --    --    --   -8.50 -6.74 -5.15
   7.40  --    --    --    --    --    --    --    --    --    --    --    --    --   -7.63 -5.86
   7.50  --    --    --    --    --    --    --    --    --    --    --    --    --   -8.54 -6.59
   7.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -7.38
   7.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.21
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  

   Element 20 Calcium   
   Te    16    17    18    19    20    21
   4.00  --    --    --    --    --    --  
   4.10  --    --    --    --    --    --  
   4.20  --    --    --    --    --    --  
   4.30  --    --    --    --    --    --  
   4.40  --    --    --    --    --    --  
   4.50  --    --    --    --    --    --  
   4.60  --    --    --    --    --    --  
   4.70  --    --    --    --    --    --  
   4.80  --    --    --    --    --    --  
   4.90  --    --    --    --    --    --  
   5.00  --    --    --    --    --    --  
   5.10  --    --    --    --    --    --  
   5.20  --    --    --    --    --    --  
   5.30  --    --    --    --    --    --  
   5.40  --    --    --    --    --    --  
   5.50  --    --    --    --    --    --  
   5.60  --    --    --    --    --    --  
   5.70  --    --    --    --    --    --  
   5.80  --    --    --    --    --    --  
   5.90  --    --    --    --    --    --  
   6.00  --    --    --    --    --    --  
   6.10  --    --    --    --    --    --  
   6.20 -7.57  --    --    --    --    --  
   6.30 -5.08 -7.24  --    --    --    --  
   6.40 -3.18 -4.71 -6.44 -8.11  --    --  
   6.50 -1.83 -2.82 -4.00 -5.08  --    --  
   6.60 -0.97 -1.52 -2.24 -2.82  --    --  
   6.70 -0.62 -0.79 -1.12 -1.29 -6.74  --  
   6.80 -0.85 -0.67 -0.66 -0.49 -4.75  --  
   6.90 -1.43 -0.96 -0.66 -0.21 -3.49 -7.31
   7.00 -2.07 -1.34 -0.78 -0.11 -2.59 -5.59
   7.10 -2.67 -1.69 -0.91 -0.07 -1.91 -4.22
   7.20 -3.22 -2.02 -1.04 -0.07 -1.36 -3.11
   7.30 -3.73 -2.34 -1.18 -0.09 -0.94 -2.21
   7.40 -4.26 -2.68 -1.36 -0.16 -0.63 -1.50
   7.50 -4.82 -3.07 -1.60 -0.30 -0.44 -0.97
   7.60 -5.44 -3.53 -1.92 -0.51 -0.36 -0.60
   7.70 -6.11 -4.05 -2.30 -0.80 -0.39 -0.37
   7.80 -6.81 -4.61 -2.73 -1.12 -0.48 -0.23
   7.90 -7.52 -5.18 -3.17 -1.45 -0.60 -0.15
   8.00 -8.21 -5.74 -3.61 -1.77 -0.73 -0.10
   8.10 -8.89 -6.29 -4.03 -2.08 -0.86 -0.07
   8.20  --   -6.82 -4.44 -2.38 -0.99 -0.05
   8.30  --   -7.34 -4.84 -2.66 -1.12 -0.04
   8.40  --   -7.85 -5.22 -2.93 -1.24 -0.03
   8.50  --   -8.34 -5.59 -3.18 -1.36 -0.02
   8.60  --   -8.83 -5.95 -3.43 -1.47 -0.02
   8.70  --    --   -6.30 -3.66 -1.59 -0.01
   8.80  --    --   -6.65 -3.89 -1.69 -0.01
   8.90  --    --   -7.00 -4.12 -1.80 -0.01
   9.00  --    --   -7.34 -4.34 -1.91 -0.01

   Element 21 Scandium  
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -2.45 -0.00 -2.21  --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -3.24 -0.05 -0.98 -8.92  --    --    --    --    --    --    --    --    --    --    --  
   4.20 -4.27 -0.40 -0.22 -5.03  --    --    --    --    --    --    --    --    --    --    --  
   4.30 -5.48 -1.11 -0.04 -2.52  --    --    --    --    --    --    --    --    --    --    --  
   4.40 -6.62 -1.86 -0.07 -0.87  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -7.96 -2.89 -0.52 -0.16  --    --    --    --    --    --    --    --    --    --    --  
   4.60  --   -4.05 -1.21 -0.03 -6.92  --    --    --    --    --    --    --    --    --    --  
   4.70  --   -4.97 -1.75 -0.01 -4.93  --    --    --    --    --    --    --    --    --    --  
   4.80  --   -5.64 -2.11 -0.00 -3.35 -8.54  --    --    --    --    --    --    --    --    --  
   4.90  --   -6.10 -2.33 -0.01 -2.09 -5.71  --    --    --    --    --    --    --    --    --  
   5.00  --   -6.46 -2.48 -0.04 -1.11 -3.48 -7.42  --    --    --    --    --    --    --    --  
   5.10  --   -6.87 -2.72 -0.20 -0.46 -1.83 -4.58 -8.64  --    --    --    --    --    --    --  
   5.20  --   -7.51 -3.21 -0.62 -0.23 -0.79 -2.58 -5.47  --    --    --    --    --    --    --  
   5.30  --   -8.41 -3.99 -1.31 -0.39 -0.31 -1.33 -3.27 -6.29  --    --    --    --    --    --  
   5.40  --    --   -4.96 -2.18 -0.83 -0.22 -0.64 -1.81 -3.96 -7.02  --    --    --    --    --  
   5.50  --    --   -6.03 -3.15 -1.45 -0.42 -0.34 -0.90 -2.36 -4.57 -7.46  --    --    --    --  
   5.60  --    --   -7.20 -4.20 -2.22 -0.85 -0.36 -0.43 -1.33 -2.83 -4.86 -6.09  --    --    --  
   5.70  --    --   -8.41 -5.30 -3.08 -1.43 -0.62 -0.29 -0.74 -1.64 -2.95 -3.44  --    --    --  
   5.80  --    --    --   -6.42 -4.01 -2.13 -1.06 -0.41 -0.49 -0.88 -1.58 -1.53 -5.70  --    --  
   5.90  --    --    --   -7.77 -5.21 -3.14 -1.86 -0.94 -0.73 -0.68 -0.87 -0.47 -3.50 -7.33  --  
   6.00  --    --    --    --   -6.74 -4.51 -3.05 -1.93 -1.48 -1.04 -0.79 -0.16 -2.32 -5.12 -8.64
   6.10  --    --    --    --   -8.18 -5.84 -4.24 -2.94 -2.29 -1.52 -0.90 -0.09 -1.57 -3.57 -6.16
   6.20  --    --    --    --    --   -7.02 -5.31 -3.87 -3.07 -1.99 -1.06 -0.09 -1.03 -2.40 -4.25
   6.30  --    --    --    --    --   -8.10 -6.30 -4.75 -3.82 -2.48 -1.28 -0.16 -0.66 -1.52 -2.79
   6.40  --    --    --    --    --    --   -7.28 -5.64 -4.61 -3.03 -1.59 -0.32 -0.46 -0.90 -1.69
   6.50  --    --    --    --    --    --   -8.33 -6.62 -5.51 -3.71 -2.07 -0.65 -0.46 -0.55 -0.95
   6.60  --    --    --    --    --    --    --   -7.78 -6.60 -4.61 -2.78 -1.20 -0.73 -0.51 -0.58
   6.70  --    --    --    --    --    --    --    --   -7.96 -5.78 -3.77 -2.04 -1.31 -0.81 -0.59
   6.80  --    --    --    --    --    --    --    --    --   -7.31 -5.14 -3.25 -2.29 -1.54 -1.05
   6.90  --    --    --    --    --    --    --    --    --    --   -6.88 -4.83 -3.65 -2.67 -1.95
   7.00  --    --    --    --    --    --    --    --    --    --   -8.72 -6.52 -5.13 -3.94 -3.00
   7.10  --    --    --    --    --    --    --    --    --    --    --   -8.13 -6.54 -5.16 -4.03
   7.20  --    --    --    --    --    --    --    --    --    --    --    --   -7.85 -6.29 -4.97
   7.30  --    --    --    --    --    --    --    --    --    --    --    --    --   -7.34 -5.85
   7.40  --    --    --    --    --    --    --    --    --    --    --    --    --   -8.35 -6.69
   7.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -7.53
   7.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.41
   7.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  

   Element 21 Scandium  
   Te    16    17    18    19    20    21    22
   4.00  --    --    --    --    --    --    --  
   4.10  --    --    --    --    --    --    --  
   4.20  --    --    --    --    --    --    --  
   4.30  --    --    --    --    --    --    --  
   4.40  --    --    --    --    --    --    --  
   4.50  --    --    --    --    --    --    --  
   4.60  --    --    --    --    --    --    --  
   4.70  --    --    --    --    --    --    --  
   4.80  --    --    --    --    --    --    --  
   4.90  --    --    --    --    --    --    --  
   5.00  --    --    --    --    --    --    --  
   5.10  --    --    --    --    --    --    --  
   5.20  --    --    --    --    --    --    --  
   5.30  --    --    --    --    --    --    --  
   5.40  --    --    --    --    --    --    --  
   5.50  --    --    --    --    --    --    --  
   5.60  --    --    --    --    --    --    --  
   5.70  --    --    --    --    --    --    --  
   5.80  --    --    --    --    --    --    --  
   5.90  --    --    --    --    --    --    --  
   6.00  --    --    --    --    --    --    --  
   6.10  --    --    --    --    --    --    --  
   6.20 -6.56  --    --    --    --    --    --  
   6.30 -4.44 -6.49 -8.95  --    --    --    --  
   6.40 -2.81 -4.27 -6.04 -8.11  --    --    --  
   6.50 -1.63 -2.61 -3.80 -5.27 -6.63  --    --  
   6.60 -0.89 -1.46 -2.18 -3.15 -3.99  --    --  
   6.70 -0.58 -0.80 -1.12 -1.68 -2.08 -8.08  --  
   6.80 -0.76 -0.67 -0.65 -0.85 -0.90 -5.60  --  
   6.90 -1.40 -1.04 -0.73 -0.62 -0.37 -4.01 -8.28
   7.00 -2.22 -1.62 -1.05 -0.67 -0.18 -2.97 -6.35
   7.10 -3.03 -2.20 -1.40 -0.79 -0.10 -2.20 -4.84
   7.20 -3.78 -2.74 -1.74 -0.92 -0.08 -1.60 -3.64
   7.30 -4.47 -3.25 -2.05 -1.05 -0.08 -1.13 -2.67
   7.40 -5.14 -3.74 -2.38 -1.21 -0.12 -0.77 -1.89
   7.50 -5.82 -4.25 -2.74 -1.42 -0.21 -0.53 -1.28
   7.60 -6.54 -4.80 -3.15 -1.69 -0.37 -0.39 -0.84
   7.70 -7.31 -5.42 -3.63 -2.04 -0.59 -0.36 -0.53
   7.80 -8.11 -6.07 -4.16 -2.44 -0.87 -0.40 -0.33
   7.90 -8.94 -6.76 -4.72 -2.87 -1.18 -0.50 -0.21
   8.00  --   -7.45 -5.29 -3.31 -1.50 -0.63 -0.14
   8.10  --   -8.13 -5.85 -3.75 -1.81 -0.76 -0.09
   8.20  --   -8.80 -6.41 -4.19 -2.12 -0.91 -0.06
   8.30  --    --   -6.96 -4.61 -2.42 -1.06 -0.04
   8.40  --    --   -7.49 -5.02 -2.71 -1.20 -0.03
   8.50  --    --   -8.02 -5.43 -3.00 -1.35 -0.02
   8.60  --    --   -8.53 -5.82 -3.27 -1.49 -0.01
   8.70  --    --    --   -6.20 -3.55 -1.63 -0.01
   8.80  --    --    --   -6.58 -3.82 -1.77 -0.01
   8.90  --    --    --   -6.94 -4.08 -1.91 -0.01
   9.00  --    --    --   -7.30 -4.34 -2.05 -0.00

   Element 22 Titanium  
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -3.58 -0.00 -3.28  --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -3.85 -0.01 -1.85  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -4.13 -0.10 -0.70 -7.98  --    --    --    --    --    --    --    --    --    --    --  
   4.30 -4.79 -0.55 -0.14 -4.61  --    --    --    --    --    --    --    --    --    --    --  
   4.40 -5.75 -1.26 -0.03 -2.43 -8.65  --    --    --    --    --    --    --    --    --    --  
   4.50 -6.68 -1.95 -0.05 -1.05 -5.39  --    --    --    --    --    --    --    --    --    --  
   4.60 -7.71 -2.75 -0.30 -0.30 -3.12  --    --    --    --    --    --    --    --    --    --  
   4.70 -8.90 -3.74 -0.85 -0.08 -1.65  --    --    --    --    --    --    --    --    --    --  
   4.80  --   -4.76 -1.50 -0.12 -0.69 -6.42  --    --    --    --    --    --    --    --    --  
   4.90  --   -5.85 -2.29 -0.41 -0.22 -4.26  --    --    --    --    --    --    --    --    --  
   5.00  --   -6.89 -3.09 -0.81 -0.07 -2.77 -7.08  --    --    --    --    --    --    --    --  
   5.10  --   -7.73 -3.74 -1.13 -0.04 -1.66 -4.69 -8.77  --    --    --    --    --    --    --  
   5.20  --   -8.46 -4.30 -1.43 -0.09 -0.84 -2.84 -5.72  --    --    --    --    --    --    --  
   5.30  --    --   -4.94 -1.84 -0.29 -0.35 -1.53 -3.45 -6.70  --    --    --    --    --    --  
   5.40  --    --   -5.74 -2.46 -0.72 -0.22 -0.73 -1.88 -4.20 -7.02  --    --    --    --    --  
   5.50  --    --   -6.70 -3.27 -1.34 -0.39 -0.38 -0.90 -2.48 -4.47 -7.39  --    --    --    --  
   5.60  --    --   -7.81 -4.25 -2.14 -0.83 -0.38 -0.41 -1.39 -2.71 -4.80 -7.47  --    --    --  
   5.70  --    --   -8.99 -5.33 -3.05 -1.44 -0.65 -0.27 -0.77 -1.55 -2.96 -4.81 -6.01  --    --  
   5.80  --    --    --   -6.46 -4.00 -2.15 -1.08 -0.38 -0.49 -0.84 -1.66 -2.83 -3.35 -8.44  --  
   5.90  --    --    --   -7.66 -5.04 -3.00 -1.70 -0.73 -0.54 -0.53 -0.86 -1.45 -1.48 -5.26  --  
   6.00  --    --    --    --   -6.36 -4.17 -2.69 -1.51 -1.06 -0.77 -0.67 -0.78 -0.48 -3.25 -6.71
   6.10  --    --    --    --   -7.95 -5.63 -4.00 -2.66 -2.00 -1.49 -1.02 -0.71 -0.18 -2.16 -4.70
   6.20  --    --    --    --    --   -7.02 -5.28 -3.79 -2.97 -2.27 -1.48 -0.83 -0.11 -1.47 -3.28
   6.30  --    --    --    --    --   -8.25 -6.41 -4.82 -3.87 -3.02 -1.94 -1.00 -0.11 -0.98 -2.22
   6.40  --    --    --    --    --    --   -7.45 -5.77 -4.72 -3.76 -2.42 -1.23 -0.18 -0.64 -1.41
   6.50  --    --    --    --    --    --   -8.46 -6.72 -5.59 -4.53 -2.97 -1.56 -0.35 -0.46 -0.84
   6.60  --    --    --    --    --    --    --   -7.75 -6.56 -5.43 -3.67 -2.06 -0.69 -0.49 -0.54
   6.70  --    --    --    --    --    --    --   -8.96 -7.72 -6.53 -4.58 -2.80 -1.27 -0.80 -0.55
   6.80  --    --    --    --    --    --    --    --    --   -7.93 -5.80 -3.85 -2.17 -1.45 -0.94
   6.90  --    --    --    --    --    --    --    --    --    --   -7.42 -5.31 -3.47 -2.52 -1.77
   7.00  --    --    --    --    --    --    --    --    --    --    --   -7.07 -5.08 -3.91 -2.94
   7.10  --    --    --    --    --    --    --    --    --    --    --   -8.86 -6.72 -5.35 -4.17
   7.20  --    --    --    --    --    --    --    --    --    --    --    --   -8.27 -6.71 -5.34
   7.30  --    --    --    --    --    --    --    --    --    --    --    --    --   -7.97 -6.42
   7.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -7.45
   7.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.45
   7.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  

   Element 22 Titanium  
   Te    16    17    18    19    20    21    22    23
   4.00  --    --    --    --    --    --    --    --  
   4.10  --    --    --    --    --    --    --    --  
   4.20  --    --    --    --    --    --    --    --  
   4.30  --    --    --    --    --    --    --    --  
   4.40  --    --    --    --    --    --    --    --  
   4.50  --    --    --    --    --    --    --    --  
   4.60  --    --    --    --    --    --    --    --  
   4.70  --    --    --    --    --    --    --    --  
   4.80  --    --    --    --    --    --    --    --  
   4.90  --    --    --    --    --    --    --    --  
   5.00  --    --    --    --    --    --    --    --  
   5.10  --    --    --    --    --    --    --    --  
   5.20  --    --    --    --    --    --    --    --  
   5.30  --    --    --    --    --    --    --    --  
   5.40  --    --    --    --    --    --    --    --  
   5.50  --    --    --    --    --    --    --    --  
   5.60  --    --    --    --    --    --    --    --  
   5.70  --    --    --    --    --    --    --    --  
   5.80  --    --    --    --    --    --    --    --  
   5.90  --    --    --    --    --    --    --    --  
   6.00  --    --    --    --    --    --    --    --  
   6.10 -7.84  --    --    --    --    --    --    --  
   6.20 -5.60 -8.40  --    --    --    --    --    --  
   6.30 -3.87 -5.93 -8.43  --    --    --    --    --  
   6.40 -2.54 -4.00 -5.84 -7.98  --    --    --    --  
   6.50 -1.54 -2.52 -3.81 -5.33 -7.12 -8.83  --    --  
   6.60 -0.87 -1.44 -2.29 -3.29 -4.54 -5.69  --    --  
   6.70 -0.57 -0.79 -1.26 -1.83 -2.63 -3.31  --    --  
   6.80 -0.67 -0.59 -0.73 -0.93 -1.36 -1.64 -6.93  --  
   6.90 -1.25 -0.90 -0.75 -0.64 -0.73 -0.69 -4.83  --  
   7.00 -2.20 -1.60 -1.19 -0.80 -0.61 -0.30 -3.51 -7.35
   7.10 -3.22 -2.40 -1.76 -1.13 -0.68 -0.16 -2.60 -5.65
   7.20 -4.19 -3.17 -2.31 -1.46 -0.80 -0.10 -1.92 -4.31
   7.30 -5.10 -3.88 -2.82 -1.78 -0.93 -0.08 -1.39 -3.22
   7.40 -5.95 -4.56 -3.31 -2.10 -1.07 -0.10 -0.98 -2.35
   7.50 -6.79 -5.23 -3.80 -2.43 -1.24 -0.15 -0.67 -1.65
   7.60 -7.64 -5.91 -4.32 -2.80 -1.47 -0.26 -0.47 -1.11
   7.70 -8.52 -6.64 -4.89 -3.24 -1.77 -0.44 -0.37 -0.72
   7.80  --   -7.41 -5.52 -3.73 -2.13 -0.67 -0.36 -0.46
   7.90  --   -8.22 -6.17 -4.26 -2.53 -0.95 -0.42 -0.30
   8.00  --    --   -6.84 -4.81 -2.95 -1.25 -0.52 -0.20
   8.10  --    --   -7.51 -5.35 -3.37 -1.54 -0.63 -0.13
   8.20  --    --   -8.16 -5.89 -3.79 -1.83 -0.75 -0.09
   8.30  --    --   -8.81 -6.42 -4.19 -2.11 -0.87 -0.07
   8.40  --    --    --   -6.93 -4.58 -2.38 -0.99 -0.05
   8.50  --    --    --   -7.44 -4.96 -2.64 -1.11 -0.04
   8.60  --    --    --   -7.93 -5.32 -2.89 -1.23 -0.03
   8.70  --    --    --   -8.40 -5.68 -3.13 -1.34 -0.02
   8.80  --    --    --   -8.88 -6.03 -3.37 -1.45 -0.02
   8.90  --    --    --    --   -6.36 -3.61 -1.56 -0.01
   9.00  --    --    --    --   -6.70 -3.84 -1.67 -0.01

   Element 23 Vanadium  
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -2.04 -0.00 -4.39  --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -2.82 -0.00 -2.25  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -3.58 -0.05 -0.95  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -4.46 -0.40 -0.22 -5.83  --    --    --    --    --    --    --    --    --    --    --  
   4.40 -5.57 -1.09 -0.04 -3.32  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -6.61 -1.79 -0.02 -1.56 -6.08  --    --    --    --    --    --    --    --    --    --  
   4.60 -7.63 -2.52 -0.17 -0.49 -3.39  --    --    --    --    --    --    --    --    --    --  
   4.70 -8.85 -3.51 -0.68 -0.11 -1.71 -5.51  --    --    --    --    --    --    --    --    --  
   4.80  --   -4.60 -1.38 -0.13 -0.68 -3.12  --    --    --    --    --    --    --    --    --  
   4.90  --   -5.83 -2.28 -0.49 -0.19 -1.64 -8.13  --    --    --    --    --    --    --    --  
   5.00  --   -7.13 -3.32 -1.09 -0.11 -0.85 -5.61  --    --    --    --    --    --    --    --  
   5.10  --   -8.36 -4.34 -1.75 -0.22 -0.43 -3.82 -8.25  --    --    --    --    --    --    --  
   5.20  --    --   -5.27 -2.39 -0.41 -0.22 -2.51 -5.65  --    --    --    --    --    --    --  
   5.30  --    --   -6.10 -2.99 -0.65 -0.13 -1.54 -3.65 -6.94  --    --    --    --    --    --  
   5.40  --    --   -6.88 -3.58 -0.93 -0.14 -0.84 -2.13 -4.47 -7.53  --    --    --    --    --  
   5.50  --    --   -7.70 -4.23 -1.35 -0.30 -0.43 -1.06 -2.65 -4.81 -8.00  --    --    --    --  
   5.60  --    --   -8.66 -5.07 -1.99 -0.71 -0.38 -0.47 -1.45 -2.90 -5.29 -7.90  --    --    --  
   5.70  --    --    --   -6.06 -2.82 -1.33 -0.62 -0.28 -0.78 -1.65 -3.40 -5.25 -7.69  --    --  
   5.80  --    --    --   -7.13 -3.76 -2.06 -1.06 -0.37 -0.47 -0.88 -2.12 -3.33 -5.00 -5.96  --  
   5.90  --    --    --   -8.25 -4.78 -2.88 -1.63 -0.66 -0.44 -0.48 -1.30 -1.97 -3.00 -3.38 -7.97
   6.00  --    --    --    --   -5.85 -3.77 -2.31 -1.12 -0.64 -0.38 -0.87 -1.07 -1.56 -1.54 -4.96
   6.10  --    --    --    --   -7.20 -4.92 -3.31 -1.93 -1.25 -0.74 -0.96 -0.77 -0.80 -0.51 -3.01
   6.20  --    --    --    --   -8.86 -6.40 -4.65 -3.13 -2.28 -1.58 -1.58 -1.04 -0.69 -0.20 -1.99
   6.30  --    --    --    --    --   -7.82 -5.97 -4.32 -3.34 -2.49 -2.31 -1.47 -0.80 -0.12 -1.36
   6.40  --    --    --    --    --    --   -7.14 -5.40 -4.32 -3.33 -3.02 -1.91 -0.97 -0.13 -0.91
   6.50  --    --    --    --    --    --   -8.21 -6.40 -5.23 -4.15 -3.72 -2.38 -1.20 -0.20 -0.60
   6.60  --    --    --    --    --    --    --   -7.39 -6.15 -4.99 -4.48 -2.93 -1.55 -0.38 -0.45
   6.70  --    --    --    --    --    --    --   -8.45 -7.17 -5.95 -5.37 -3.62 -2.06 -0.72 -0.50
   6.80  --    --    --    --    --    --    --    --   -8.38 -7.12 -6.48 -4.56 -2.83 -1.32 -0.83
   6.90  --    --    --    --    --    --    --    --    --   -8.62 -7.95 -5.86 -3.96 -2.29 -1.56
   7.00  --    --    --    --    --    --    --    --    --    --    --   -7.58 -5.53 -3.69 -2.74
   7.10  --    --    --    --    --    --    --    --    --    --    --    --   -7.34 -5.33 -4.17
   7.20  --    --    --    --    --    --    --    --    --    --    --    --    --   -6.97 -5.60
   7.30  --    --    --    --    --    --    --    --    --    --    --    --    --   -8.51 -6.96
   7.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.25
   7.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  

   Element 23 Vanadium  
   Te    16    17    18    19    20    21    22    23    24
   4.00  --    --    --    --    --    --    --    --    --  
   4.10  --    --    --    --    --    --    --    --    --  
   4.20  --    --    --    --    --    --    --    --    --  
   4.30  --    --    --    --    --    --    --    --    --  
   4.40  --    --    --    --    --    --    --    --    --  
   4.50  --    --    --    --    --    --    --    --    --  
   4.60  --    --    --    --    --    --    --    --    --  
   4.70  --    --    --    --    --    --    --    --    --  
   4.80  --    --    --    --    --    --    --    --    --  
   4.90  --    --    --    --    --    --    --    --    --  
   5.00  --    --    --    --    --    --    --    --    --  
   5.10  --    --    --    --    --    --    --    --    --  
   5.20  --    --    --    --    --    --    --    --    --  
   5.30  --    --    --    --    --    --    --    --    --  
   5.40  --    --    --    --    --    --    --    --    --  
   5.50  --    --    --    --    --    --    --    --    --  
   5.60  --    --    --    --    --    --    --    --    --  
   5.70  --    --    --    --    --    --    --    --    --  
   5.80  --    --    --    --    --    --    --    --    --  
   5.90  --    --    --    --    --    --    --    --    --  
   6.00  --    --    --    --    --    --    --    --    --  
   6.10 -6.21  --    --    --    --    --    --    --    --  
   6.20 -4.36 -7.23  --    --    --    --    --    --    --  
   6.30 -3.07 -5.20 -7.82  --    --    --    --    --    --  
   6.40 -2.09 -3.62 -5.55 -7.83  --    --    --    --    --  
   6.50 -1.34 -2.39 -3.76 -5.43 -7.25  --    --    --    --  
   6.60 -0.82 -1.46 -2.37 -3.52 -4.81 -6.39 -7.87  --    --  
   6.70 -0.55 -0.84 -1.35 -2.09 -2.92 -4.01 -4.98  --    --  
   6.80 -0.59 -0.58 -0.75 -1.12 -1.57 -2.25 -2.79 -8.75  --  
   6.90 -1.05 -0.77 -0.64 -0.70 -0.81 -1.13 -1.32 -6.00  --  
   7.00 -1.98 -1.45 -1.05 -0.83 -0.65 -0.67 -0.55 -4.21 -8.53
   7.10 -3.19 -2.42 -1.79 -1.31 -0.87 -0.61 -0.26 -3.07 -6.51
   7.20 -4.41 -3.43 -2.58 -1.88 -1.20 -0.70 -0.15 -2.27 -4.98
   7.30 -5.57 -4.39 -3.33 -2.43 -1.53 -0.82 -0.10 -1.67 -3.77
   7.40 -6.66 -5.30 -4.05 -2.95 -1.85 -0.95 -0.09 -1.19 -2.80
   7.50 -7.72 -6.18 -4.75 -3.47 -2.18 -1.11 -0.12 -0.83 -2.02
   7.60 -8.76 -7.05 -5.46 -4.00 -2.54 -1.31 -0.19 -0.57 -1.40
   7.70  --   -7.95 -6.19 -4.58 -2.95 -1.56 -0.32 -0.42 -0.95
   7.80  --   -8.88 -6.97 -5.20 -3.41 -1.88 -0.51 -0.35 -0.63
   7.90  --    --   -7.78 -5.86 -3.91 -2.25 -0.75 -0.37 -0.41
   8.00  --    --   -8.60 -6.53 -4.44 -2.64 -1.01 -0.43 -0.28
   8.10  --    --    --   -7.21 -4.98 -3.04 -1.29 -0.52 -0.19
   8.20  --    --    --   -7.88 -5.51 -3.45 -1.56 -0.63 -0.13
   8.30  --    --    --   -8.54 -6.04 -3.85 -1.83 -0.74 -0.09
   8.40  --    --    --    --   -6.56 -4.24 -2.09 -0.86 -0.07
   8.50  --    --    --    --   -7.07 -4.62 -2.35 -0.97 -0.05
   8.60  --    --    --    --   -7.58 -5.00 -2.60 -1.09 -0.04
   8.70  --    --    --    --   -8.07 -5.36 -2.85 -1.21 -0.03
   8.80  --    --    --    --   -8.56 -5.72 -3.09 -1.32 -0.02
   8.90  --    --    --    --    --   -6.08 -3.34 -1.44 -0.02
   9.00  --    --    --    --    --   -6.43 -3.58 -1.56 -0.01

   Element 24 Chromium  
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -1.83 -0.01 -3.88  --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -2.60 -0.01 -1.56  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -3.58 -0.30 -0.30  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -5.02 -1.23 -0.03 -6.87  --    --    --    --    --    --    --    --    --    --    --  
   4.40 -6.31 -2.12 -0.00 -4.37  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -7.24 -2.72 -0.00 -2.41 -7.25  --    --    --    --    --    --    --    --    --    --  
   4.60 -7.88 -3.09 -0.05 -0.99 -4.12  --    --    --    --    --    --    --    --    --    --  
   4.70 -8.61 -3.60 -0.36 -0.25 -2.05 -6.80  --    --    --    --    --    --    --    --    --  
   4.80  --   -4.41 -1.01 -0.12 -0.84 -4.06  --    --    --    --    --    --    --    --    --  
   4.90  --   -5.43 -1.88 -0.38 -0.25 -2.23 -6.04  --    --    --    --    --    --    --    --  
   5.00  --   -6.60 -2.91 -0.91 -0.10 -1.09 -3.75  --    --    --    --    --    --    --    --  
   5.10  --   -7.82 -3.98 -1.59 -0.23 -0.42 -2.18 -6.98  --    --    --    --    --    --    --  
   5.20  --    --   -5.13 -2.42 -0.61 -0.16 -1.22 -4.66  --    --    --    --    --    --    --  
   5.30  --    --   -6.27 -3.29 -1.12 -0.15 -0.67 -3.01 -6.53  --    --    --    --    --    --  
   5.40  --    --   -7.33 -4.14 -1.68 -0.28 -0.36 -1.82 -4.34 -7.44  --    --    --    --    --  
   5.50  --    --   -8.33 -4.96 -2.26 -0.52 -0.23 -0.99 -2.71 -4.90 -8.26  --    --    --    --  
   5.60  --    --    --   -5.82 -2.92 -0.90 -0.29 -0.48 -1.56 -3.02 -5.54 -8.33  --    --    --  
   5.70  --    --    --   -6.75 -3.68 -1.44 -0.55 -0.29 -0.84 -1.72 -3.57 -5.60 -8.01  --    --  
   5.80  --    --    --   -7.76 -4.57 -2.14 -0.99 -0.36 -0.49 -0.90 -2.21 -3.64 -5.33 -7.52 -8.92
   5.90  --    --    --   -8.85 -5.54 -2.96 -1.58 -0.65 -0.44 -0.47 -1.34 -2.29 -3.38 -4.85 -5.57
   6.00  --    --    --    --   -6.56 -3.86 -2.26 -1.08 -0.61 -0.33 -0.84 -1.41 -1.98 -2.85 -3.08
   6.10  --    --    --    --   -7.64 -4.85 -3.03 -1.66 -0.97 -0.44 -0.67 -0.92 -1.05 -1.41 -1.33
   6.20  --    --    --    --    --   -6.20 -4.18 -2.65 -1.78 -1.05 -1.05 -1.05 -0.80 -0.74 -0.43
   6.30  --    --    --    --    --   -7.83 -5.61 -3.96 -2.95 -2.06 -1.88 -1.67 -1.09 -0.68 -0.19
   6.40  --    --    --    --    --    --   -6.96 -5.20 -4.07 -3.06 -2.73 -2.36 -1.49 -0.79 -0.13
   6.50  --    --    --    --    --    --   -8.14 -6.32 -5.09 -3.98 -3.53 -3.03 -1.91 -0.97 -0.15
   6.60  --    --    --    --    --    --    --   -7.34 -6.05 -4.86 -4.32 -3.71 -2.37 -1.21 -0.24
   6.70  --    --    --    --    --    --    --   -8.37 -7.03 -5.77 -5.16 -4.47 -2.93 -1.58 -0.44
   6.80  --    --    --    --    --    --    --    --   -8.11 -6.81 -6.14 -5.39 -3.66 -2.15 -0.85
   6.90  --    --    --    --    --    --    --    --    --   -8.09 -7.38 -6.58 -4.68 -3.01 -1.54
   7.00  --    --    --    --    --    --    --    --    --    --   -8.99 -8.16 -6.10 -4.27 -2.64
   7.10  --    --    --    --    --    --    --    --    --    --    --    --   -7.88 -5.91 -4.11
   7.20  --    --    --    --    --    --    --    --    --    --    --    --    --   -7.65 -5.69
   7.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -7.20
   7.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.63
   7.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  

   Element 24 Chromium  
   Te    16    17    18    19    20    21    22    23    24    25
   4.00  --    --    --    --    --    --    --    --    --    --  
   4.10  --    --    --    --    --    --    --    --    --    --  
   4.20  --    --    --    --    --    --    --    --    --    --  
   4.30  --    --    --    --    --    --    --    --    --    --  
   4.40  --    --    --    --    --    --    --    --    --    --  
   4.50  --    --    --    --    --    --    --    --    --    --  
   4.60  --    --    --    --    --    --    --    --    --    --  
   4.70  --    --    --    --    --    --    --    --    --    --  
   4.80  --    --    --    --    --    --    --    --    --    --  
   4.90  --    --    --    --    --    --    --    --    --    --  
   5.00  --    --    --    --    --    --    --    --    --    --  
   5.10  --    --    --    --    --    --    --    --    --    --  
   5.20  --    --    --    --    --    --    --    --    --    --  
   5.30  --    --    --    --    --    --    --    --    --    --  
   5.40  --    --    --    --    --    --    --    --    --    --  
   5.50  --    --    --    --    --    --    --    --    --    --  
   5.60  --    --    --    --    --    --    --    --    --    --  
   5.70  --    --    --    --    --    --    --    --    --    --  
   5.80  --    --    --    --    --    --    --    --    --    --  
   5.90  --    --    --    --    --    --    --    --    --    --  
   6.00 -7.19  --    --    --    --    --    --    --    --    --  
   6.10 -4.39 -8.16  --    --    --    --    --    --    --    --  
   6.20 -2.68 -5.51 -8.82  --    --    --    --    --    --    --  
   6.30 -1.80 -3.90 -6.38  --    --    --    --    --    --    --  
   6.40 -1.23 -2.75 -4.57 -6.73  --    --    --    --    --    --  
   6.50 -0.82 -1.86 -3.15 -4.73 -6.67 -8.84  --    --    --    --  
   6.60 -0.55 -1.19 -2.04 -3.14 -4.54 -6.11 -7.94  --    --    --  
   6.70 -0.44 -0.74 -1.22 -1.91 -2.87 -3.94 -5.24 -6.46  --    --  
   6.80 -0.57 -0.56 -0.72 -1.06 -1.64 -2.29 -3.15 -3.92  --    --  
   6.90 -1.01 -0.74 -0.62 -0.65 -0.90 -1.19 -1.68 -2.06 -7.24  --  
   7.00 -1.87 -1.36 -0.99 -0.75 -0.71 -0.69 -0.85 -0.92 -5.00  --  
   7.10 -3.13 -2.40 -1.79 -1.31 -1.01 -0.72 -0.60 -0.41 -3.59 -7.29
   7.20 -4.51 -3.57 -2.75 -2.05 -1.51 -0.98 -0.62 -0.21 -2.66 -5.61
   7.30 -5.84 -4.71 -3.70 -2.79 -2.04 -1.29 -0.72 -0.13 -1.98 -4.31
   7.40 -7.10 -5.79 -4.59 -3.49 -2.54 -1.61 -0.84 -0.10 -1.45 -3.27
   7.50 -8.28 -6.80 -5.44 -4.16 -3.02 -1.92 -0.98 -0.10 -1.04 -2.43
   7.60  --   -7.79 -6.26 -4.81 -3.50 -2.24 -1.15 -0.14 -0.73 -1.75
   7.70  --   -8.78 -7.09 -5.49 -4.01 -2.60 -1.36 -0.23 -0.51 -1.22
   7.80  --    --   -7.95 -6.19 -4.56 -3.01 -1.63 -0.38 -0.39 -0.83
   7.90  --    --   -8.84 -6.93 -5.15 -3.47 -1.96 -0.58 -0.35 -0.55
   8.00  --    --    --   -7.70 -5.77 -3.97 -2.33 -0.82 -0.38 -0.37
   8.10  --    --    --   -8.48 -6.41 -4.49 -2.72 -1.09 -0.46 -0.25
   8.20  --    --    --    --   -7.06 -5.02 -3.12 -1.37 -0.55 -0.17
   8.30  --    --    --    --   -7.70 -5.54 -3.52 -1.64 -0.67 -0.12
   8.40  --    --    --    --   -8.33 -6.06 -3.91 -1.91 -0.78 -0.08
   8.50  --    --    --    --   -8.95 -6.56 -4.30 -2.18 -0.90 -0.06
   8.60  --    --    --    --    --   -7.06 -4.67 -2.43 -1.02 -0.05
   8.70  --    --    --    --    --   -7.54 -5.02 -2.68 -1.14 -0.03
   8.80  --    --    --    --    --   -8.01 -5.37 -2.93 -1.25 -0.03
   8.90  --    --    --    --    --   -8.47 -5.71 -3.16 -1.36 -0.02
   9.00  --    --    --    --    --   -8.93 -6.04 -3.39 -1.46 -0.02

   Element 25 Manganese 
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -3.56 -0.00 -4.14  --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -3.81 -0.01 -1.90  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -4.08 -0.14 -0.56  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -4.82 -0.77 -0.08 -7.78  --    --    --    --    --    --    --    --    --    --    --  
   4.40 -5.65 -1.43 -0.02 -5.11  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -6.28 -1.85 -0.01 -3.02 -8.33  --    --    --    --    --    --    --    --    --    --  
   4.60 -6.90 -2.25 -0.02 -1.43 -4.97  --    --    --    --    --    --    --    --    --    --  
   4.70 -7.67 -2.82 -0.20 -0.44 -2.59 -7.39  --    --    --    --    --    --    --    --    --  
   4.80 -8.76 -3.73 -0.74 -0.13 -1.15 -4.40  --    --    --    --    --    --    --    --    --  
   4.90  --   -4.85 -1.53 -0.26 -0.39 -2.40 -6.71  --    --    --    --    --    --    --    --  
   5.00  --   -6.11 -2.52 -0.72 -0.13 -1.15 -4.15 -8.81  --    --    --    --    --    --    --  
   5.10  --   -7.43 -3.61 -1.39 -0.22 -0.45 -2.38 -5.75  --    --    --    --    --    --    --  
   5.20  --   -8.79 -4.78 -2.22 -0.58 -0.17 -1.24 -3.60 -8.65  --    --    --    --    --    --  
   5.30  --    --   -5.97 -3.13 -1.11 -0.19 -0.57 -2.12 -5.86  --    --    --    --    --    --  
   5.40  --    --   -7.18 -4.10 -1.77 -0.44 -0.26 -1.18 -3.87 -7.17  --    --    --    --    --  
   5.50  --    --   -8.37 -5.10 -2.51 -0.85 -0.21 -0.63 -2.47 -4.81 -8.22  --    --    --    --  
   5.60  --    --    --   -6.08 -3.28 -1.34 -0.34 -0.34 -1.50 -3.07 -5.63 -8.55  --    --    --  
   5.70  --    --    --   -7.04 -4.06 -1.90 -0.59 -0.24 -0.85 -1.81 -3.67 -5.82 -8.43  --    --  
   5.80  --    --    --   -8.01 -4.89 -2.55 -1.00 -0.33 -0.50 -0.96 -2.27 -3.79 -5.71 -8.03  --  
   5.90  --    --    --    --   -5.81 -3.32 -1.57 -0.62 -0.44 -0.49 -1.36 -2.37 -3.74 -5.36 -7.28
   6.00  --    --    --    --   -6.80 -4.18 -2.28 -1.07 -0.60 -0.33 -0.84 -1.44 -2.36 -3.38 -4.64
   6.10  --    --    --    --   -7.82 -5.10 -3.06 -1.61 -0.91 -0.38 -0.60 -0.87 -1.43 -1.95 -2.65
   6.20  --    --    --    --   -8.93 -6.12 -3.99 -2.31 -1.42 -0.68 -0.67 -0.67 -0.94 -1.03 -1.27
   6.30  --    --    --    --    --   -7.52 -5.30 -3.42 -2.38 -1.46 -1.27 -1.05 -1.08 -0.81 -0.66
   6.40  --    --    --    --    --    --   -6.86 -4.77 -3.62 -2.56 -2.22 -1.83 -1.67 -1.08 -0.62
   6.50  --    --    --    --    --    --   -8.32 -6.04 -4.79 -3.63 -3.16 -2.63 -2.32 -1.45 -0.73
   6.60  --    --    --    --    --    --    --   -7.17 -5.85 -4.60 -4.04 -3.40 -2.97 -1.86 -0.92
   6.70  --    --    --    --    --    --    --   -8.23 -6.85 -5.54 -4.90 -4.18 -3.65 -2.33 -1.20
   6.80  --    --    --    --    --    --    --    --   -7.87 -6.51 -5.82 -5.03 -4.43 -2.91 -1.61
   6.90  --    --    --    --    --    --    --    --    --   -7.63 -6.90 -6.06 -5.41 -3.71 -2.24
   7.00  --    --    --    --    --    --    --    --    --    --   -8.28 -7.40 -6.70 -4.84 -3.22
   7.10  --    --    --    --    --    --    --    --    --    --    --    --   -8.42 -6.39 -4.62
   7.20  --    --    --    --    --    --    --    --    --    --    --    --    --   -8.21 -6.30
   7.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.00
   7.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  

   Element 25 Manganese 
   Te    16    17    18    19    20    21    22    23    24    25    26
   4.00  --    --    --    --    --    --    --    --    --    --    --  
   4.10  --    --    --    --    --    --    --    --    --    --    --  
   4.20  --    --    --    --    --    --    --    --    --    --    --  
   4.30  --    --    --    --    --    --    --    --    --    --    --  
   4.40  --    --    --    --    --    --    --    --    --    --    --  
   4.50  --    --    --    --    --    --    --    --    --    --    --  
   4.60  --    --    --    --    --    --    --    --    --    --    --  
   4.70  --    --    --    --    --    --    --    --    --    --    --  
   4.80  --    --    --    --    --    --    --    --    --    --    --  
   4.90  --    --    --    --    --    --    --    --    --    --    --  
   5.00  --    --    --    --    --    --    --    --    --    --    --  
   5.10  --    --    --    --    --    --    --    --    --    --    --  
   5.20  --    --    --    --    --    --    --    --    --    --    --  
   5.30  --    --    --    --    --    --    --    --    --    --    --  
   5.40  --    --    --    --    --    --    --    --    --    --    --  
   5.50  --    --    --    --    --    --    --    --    --    --    --  
   5.60  --    --    --    --    --    --    --    --    --    --    --  
   5.70  --    --    --    --    --    --    --    --    --    --    --  
   5.80  --    --    --    --    --    --    --    --    --    --    --  
   5.90 -8.57  --    --    --    --    --    --    --    --    --    --  
   6.00 -5.34  --    --    --    --    --    --    --    --    --    --  
   6.10 -2.94 -6.59  --    --    --    --    --    --    --    --    --  
   6.20 -1.27 -4.00 -7.38  --    --    --    --    --    --    --    --  
   6.30 -0.45 -2.46 -5.00 -7.90  --    --    --    --    --    --    --  
   6.40 -0.22 -1.65 -3.54 -5.71 -8.25  --    --    --    --    --    --  
   6.50 -0.16 -1.13 -2.48 -4.07 -5.96 -8.20  --    --    --    --    --  
   6.60 -0.18 -0.75 -1.67 -2.78 -4.14 -5.80 -7.65  --    --    --    --  
   6.70 -0.28 -0.52 -1.06 -1.77 -2.69 -3.87 -5.19 -6.75 -8.24  --    --  
   6.80 -0.53 -0.46 -0.68 -1.05 -1.59 -2.37 -3.24 -4.32 -5.33  --    --  
   6.90 -0.99 -0.66 -0.59 -0.66 -0.88 -1.31 -1.80 -2.48 -3.08 -8.80  --  
   7.00 -1.81 -1.23 -0.90 -0.70 -0.64 -0.77 -0.92 -1.27 -1.52 -6.05  --  
   7.10 -3.05 -2.25 -1.69 -1.25 -0.93 -0.78 -0.65 -0.70 -0.67 -4.23 -8.31
   7.20 -4.56 -3.56 -2.78 -2.12 -1.57 -1.18 -0.80 -0.59 -0.32 -3.09 -6.37
   7.30 -6.10 -4.90 -3.92 -3.06 -2.30 -1.68 -1.08 -0.64 -0.18 -2.31 -4.92
   7.40 -7.56 -6.18 -5.02 -3.97 -3.01 -2.19 -1.39 -0.75 -0.12 -1.71 -3.78
   7.50 -8.94 -7.39 -6.05 -4.83 -3.68 -2.67 -1.69 -0.87 -0.11 -1.25 -2.85
   7.60  --   -8.55 -7.05 -5.65 -4.33 -3.14 -2.00 -1.02 -0.12 -0.89 -2.11
   7.70  --    --   -8.02 -6.47 -4.99 -3.63 -2.34 -1.20 -0.18 -0.62 -1.51
   7.80  --    --    --   -7.30 -5.67 -4.15 -2.71 -1.44 -0.29 -0.45 -1.05
   7.90  --    --    --   -8.16 -6.38 -4.71 -3.14 -1.73 -0.45 -0.36 -0.72
   8.00  --    --    --    --   -7.12 -5.30 -3.61 -2.06 -0.66 -0.35 -0.48
   8.10  --    --    --    --   -7.88 -5.92 -4.10 -2.43 -0.90 -0.40 -0.33
   8.20  --    --    --    --   -8.65 -6.56 -4.62 -2.82 -1.17 -0.48 -0.22
   8.30  --    --    --    --    --   -7.19 -5.13 -3.21 -1.43 -0.57 -0.16
   8.40  --    --    --    --    --   -7.82 -5.64 -3.60 -1.70 -0.68 -0.11
   8.50  --    --    --    --    --   -8.44 -6.15 -3.98 -1.96 -0.80 -0.08
   8.60  --    --    --    --    --    --   -6.64 -4.35 -2.21 -0.91 -0.06
   8.70  --    --    --    --    --    --   -7.12 -4.71 -2.46 -1.02 -0.05
   8.80  --    --    --    --    --    --   -7.59 -5.05 -2.70 -1.13 -0.03
   8.90  --    --    --    --    --    --   -8.06 -5.39 -2.93 -1.24 -0.03
   9.00  --    --    --    --    --    --   -8.51 -5.72 -3.17 -1.34 -0.02

   Element 26 Iron      
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -3.55 -0.00 -4.43  --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -3.51 -0.00 -2.13  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -3.47 -0.10 -0.70  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -3.95 -0.69 -0.10 -6.67  --    --    --    --    --    --    --    --    --    --    --  
   4.40 -4.77 -1.54 -0.01 -4.17  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -5.46 -2.15 -0.01 -2.30 -8.74  --    --    --    --    --    --    --    --    --    --  
   4.60 -5.91 -2.45 -0.05 -1.01 -5.34  --    --    --    --    --    --    --    --    --    --  
   4.70 -6.41 -2.76 -0.29 -0.32 -3.07 -8.23  --    --    --    --    --    --    --    --    --  
   4.80 -7.10 -3.25 -0.72 -0.10 -1.67 -5.21  --    --    --    --    --    --    --    --    --  
   4.90 -7.83 -3.79 -1.18 -0.11 -0.79 -3.06 -6.91  --    --    --    --    --    --    --    --  
   5.00 -8.66 -4.43 -1.72 -0.31 -0.34 -1.62 -4.16 -8.73  --    --    --    --    --    --    --  
   5.10  --   -5.21 -2.38 -0.68 -0.21 -0.76 -2.33 -5.60  --    --    --    --    --    --    --  
   5.20  --   -6.12 -3.17 -1.22 -0.36 -0.36 -1.21 -3.49 -7.22  --    --    --    --    --    --  
   5.30  --   -7.16 -4.08 -1.90 -0.69 -0.28 -0.61 -2.14 -4.85  --    --    --    --    --    --  
   5.40  --   -8.28 -5.06 -2.66 -1.17 -0.40 -0.32 -1.27 -3.17 -7.20  --    --    --    --    --  
   5.50  --    --   -6.10 -3.50 -1.73 -0.67 -0.25 -0.72 -1.98 -5.01 -8.74  --    --    --    --  
   5.60  --    --   -7.19 -4.40 -2.39 -1.07 -0.34 -0.42 -1.14 -3.36 -6.15  --    --    --    --  
   5.70  --    --   -8.37 -5.39 -3.17 -1.61 -0.60 -0.33 -0.60 -2.14 -4.17 -6.68  --    --    --  
   5.80  --    --    --   -6.48 -4.05 -2.27 -1.01 -0.44 -0.32 -1.29 -2.68 -4.48 -6.58  --    --  
   5.90  --    --    --   -7.65 -5.03 -3.06 -1.56 -0.71 -0.25 -0.73 -1.58 -2.79 -4.22 -6.01 -8.06
   6.00  --    --    --   -8.93 -6.14 -3.98 -2.27 -1.16 -0.40 -0.46 -0.84 -1.54 -2.41 -3.59 -4.98
   6.10  --    --    --    --   -7.48 -5.15 -3.23 -1.88 -0.84 -0.54 -0.52 -0.78 -1.16 -1.83 -2.67
   6.20  --    --    --    --    --   -6.74 -4.62 -3.05 -1.76 -1.13 -0.75 -0.63 -0.60 -0.82 -1.19
   6.30  --    --    --    --    --   -8.94 -6.62 -4.85 -3.32 -2.40 -1.71 -1.26 -0.85 -0.69 -0.66
   6.40  --    --    --    --    --    --    --   -7.06 -5.31 -4.13 -3.15 -2.40 -1.68 -1.18 -0.81
   6.50  --    --    --    --    --    --    --    --   -7.29 -5.87 -4.64 -3.62 -2.60 -1.81 -1.14
   6.60  --    --    --    --    --    --    --    --    --   -7.50 -6.03 -4.77 -3.49 -2.45 -1.52
   6.70  --    --    --    --    --    --    --    --    --    --   -7.36 -5.88 -4.37 -3.09 -1.93
   6.80  --    --    --    --    --    --    --    --    --    --   -8.69 -7.00 -5.27 -3.78 -2.42
   6.90  --    --    --    --    --    --    --    --    --    --    --   -8.21 -6.28 -4.60 -3.06
   7.00  --    --    --    --    --    --    --    --    --    --    --    --   -7.52 -5.66 -3.95
   7.10  --    --    --    --    --    --    --    --    --    --    --    --    --   -7.10 -5.23
   7.20  --    --    --    --    --    --    --    --    --    --    --    --    --   -8.93 -6.90
   7.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.71
   7.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  

   Element 26 Iron      
   Te    16    17    18    19    20    21    22    23    24    25    26    27
   4.00  --    --    --    --    --    --    --    --    --    --    --    --  
   4.10  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30  --    --    --    --    --    --    --    --    --    --    --    --  
   4.40  --    --    --    --    --    --    --    --    --    --    --    --  
   4.50  --    --    --    --    --    --    --    --    --    --    --    --  
   4.60  --    --    --    --    --    --    --    --    --    --    --    --  
   4.70  --    --    --    --    --    --    --    --    --    --    --    --  
   4.80  --    --    --    --    --    --    --    --    --    --    --    --  
   4.90  --    --    --    --    --    --    --    --    --    --    --    --  
   5.00  --    --    --    --    --    --    --    --    --    --    --    --  
   5.10  --    --    --    --    --    --    --    --    --    --    --    --  
   5.20  --    --    --    --    --    --    --    --    --    --    --    --  
   5.30  --    --    --    --    --    --    --    --    --    --    --    --  
   5.40  --    --    --    --    --    --    --    --    --    --    --    --  
   5.50  --    --    --    --    --    --    --    --    --    --    --    --  
   5.60  --    --    --    --    --    --    --    --    --    --    --    --  
   5.70  --    --    --    --    --    --    --    --    --    --    --    --  
   5.80  --    --    --    --    --    --    --    --    --    --    --    --  
   5.90  --    --    --    --    --    --    --    --    --    --    --    --  
   6.00 -6.62 -7.66  --    --    --    --    --    --    --    --    --    --  
   6.10 -3.70 -4.25 -8.51  --    --    --    --    --    --    --    --    --  
   6.20 -1.71 -1.92 -5.14 -8.99  --    --    --    --    --    --    --    --  
   6.30 -0.77 -0.72 -3.13 -6.06  --    --    --    --    --    --    --    --  
   6.40 -0.57 -0.32 -2.09 -4.30 -6.87  --    --    --    --    --    --    --  
   6.50 -0.62 -0.20 -1.45 -3.08 -5.00 -7.21  --    --    --    --    --    --  
   6.60 -0.77 -0.16 -0.99 -2.15 -3.55 -5.17 -7.12  --    --    --    --    --  
   6.70 -0.98 -0.21 -0.66 -1.42 -2.39 -3.53 -4.96 -6.54 -8.36  --    --    --  
   6.80 -1.28 -0.34 -0.48 -0.90 -1.49 -2.24 -3.23 -4.32 -5.64 -6.89  --    --  
   6.90 -1.75 -0.64 -0.50 -0.62 -0.89 -1.29 -1.91 -2.59 -3.49 -4.30  --    --  
   7.00 -2.48 -1.21 -0.81 -0.66 -0.64 -0.74 -1.04 -1.38 -1.90 -2.35 -7.34  --  
   7.10 -3.61 -2.17 -1.54 -1.14 -0.87 -0.70 -0.71 -0.75 -0.96 -1.10 -5.05  --  
   7.20 -5.13 -3.52 -2.68 -2.06 -1.56 -1.15 -0.91 -0.68 -0.62 -0.50 -3.61 -7.29
   7.30 -6.81 -5.03 -4.00 -3.17 -2.46 -1.83 -1.35 -0.89 -0.59 -0.26 -2.67 -5.63
   7.40 -8.45 -6.52 -5.29 -4.28 -3.37 -2.53 -1.85 -1.17 -0.66 -0.16 -2.00 -4.36
   7.50  --   -7.92 -6.53 -5.33 -4.24 -3.22 -2.33 -1.47 -0.77 -0.12 -1.48 -3.34
   7.60  --    --   -7.70 -6.33 -5.08 -3.87 -2.80 -1.77 -0.91 -0.11 -1.07 -2.51
   7.70  --    --   -8.83 -7.31 -5.89 -4.52 -3.28 -2.09 -1.07 -0.14 -0.76 -1.84
   7.80  --    --    --   -8.28 -6.70 -5.17 -3.77 -2.44 -1.27 -0.22 -0.54 -1.31
   7.90  --    --    --    --   -7.54 -5.85 -4.30 -2.83 -1.52 -0.34 -0.41 -0.91
   8.00  --    --    --    --   -8.40 -6.57 -4.86 -3.27 -1.83 -0.52 -0.35 -0.62
   8.10  --    --    --    --    --   -7.31 -5.46 -3.74 -2.17 -0.73 -0.36 -0.43
   8.20  --    --    --    --    --   -8.07 -6.08 -4.23 -2.54 -0.97 -0.42 -0.29
   8.30  --    --    --    --    --   -8.82 -6.70 -4.74 -2.91 -1.23 -0.50 -0.21
   8.40  --    --    --    --    --    --   -7.32 -5.24 -3.29 -1.48 -0.59 -0.15
   8.50  --    --    --    --    --    --   -7.93 -5.73 -3.66 -1.74 -0.70 -0.11
   8.60  --    --    --    --    --    --   -8.53 -6.22 -4.03 -1.98 -0.80 -0.08
   8.70  --    --    --    --    --    --    --   -6.70 -4.38 -2.23 -0.91 -0.06
   8.80  --    --    --    --    --    --    --   -7.17 -4.73 -2.47 -1.01 -0.05
   8.90  --    --    --    --    --    --    --   -7.64 -5.07 -2.70 -1.12 -0.04
   9.00  --    --    --    --    --    --    --   -8.09 -5.40 -2.93 -1.23 -0.03

   Element 27 Cobalt    
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -1.08 -0.04 -6.52  --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -1.92 -0.01 -3.95  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -2.70 -0.00 -2.22  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -3.35 -0.06 -0.90 -7.93  --    --    --    --    --    --    --    --    --    --    --  
   4.40 -4.26 -0.49 -0.17 -4.69  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -5.50 -1.35 -0.02 -2.58 -8.45  --    --    --    --    --    --    --    --    --    --  
   4.60 -6.64 -2.17 -0.04 -1.13 -5.15  --    --    --    --    --    --    --    --    --    --  
   4.70 -7.77 -3.04 -0.28 -0.32 -2.90 -8.69  --    --    --    --    --    --    --    --    --  
   4.80  --   -4.06 -0.83 -0.09 -1.51 -5.57  --    --    --    --    --    --    --    --    --  
   4.90  --   -5.07 -1.49 -0.14 -0.63 -3.31 -7.95  --    --    --    --    --    --    --    --  
   5.00  --   -6.16 -2.30 -0.46 -0.20 -1.78 -5.03  --    --    --    --    --    --    --    --  
   5.10  --   -7.32 -3.24 -1.01 -0.13 -0.82 -2.96 -6.27  --    --    --    --    --    --    --  
   5.20  --   -8.53 -4.27 -1.71 -0.33 -0.31 -1.55 -3.76 -7.61  --    --    --    --    --    --  
   5.30  --    --   -5.40 -2.59 -0.79 -0.20 -0.72 -2.05 -4.77 -8.37  --    --    --    --    --  
   5.40  --    --   -6.63 -3.60 -1.46 -0.40 -0.34 -0.96 -2.79 -5.44  --    --    --    --    --  
   5.50  --    --   -7.96 -4.75 -2.33 -0.89 -0.35 -0.41 -1.52 -3.39 -7.15  --    --    --    --  
   5.60  --    --    --   -5.98 -3.33 -1.57 -0.65 -0.25 -0.77 -2.02 -4.84 -7.96  --    --    --  
   5.70  --    --    --   -7.22 -4.38 -2.36 -1.12 -0.35 -0.40 -1.14 -3.20 -5.48 -8.28  --    --  
   5.80  --    --    --   -8.45 -5.44 -3.21 -1.72 -0.64 -0.31 -0.61 -2.06 -3.67 -5.73 -8.52  --  
   5.90  --    --    --    --   -6.50 -4.09 -2.38 -1.06 -0.41 -0.33 -1.29 -2.36 -3.83 -5.96 -8.41
   6.00  --    --    --    --   -7.53 -4.97 -3.08 -1.56 -0.66 -0.25 -0.81 -1.45 -2.44 -4.04 -5.91
   6.10  --    --    --    --   -8.55 -5.87 -3.84 -2.15 -1.05 -0.33 -0.58 -0.86 -1.47 -2.64 -4.04
   6.20  --    --    --    --    --   -6.82 -4.66 -2.83 -1.57 -0.58 -0.56 -0.56 -0.86 -1.68 -2.72
   6.30  --    --    --    --    --   -7.80 -5.53 -3.59 -2.20 -0.96 -0.74 -0.51 -0.55 -1.10 -1.83
   6.40  --    --    --    --    --   -8.86 -6.50 -4.47 -2.97 -1.50 -1.10 -0.69 -0.53 -0.85 -1.34
   6.50  --    --    --    --    --    --   -7.81 -5.70 -4.11 -2.42 -1.89 -1.33 -1.01 -1.15 -1.44
   6.60  --    --    --    --    --    --    --   -7.15 -5.50 -3.60 -2.97 -2.28 -1.84 -1.83 -1.97
   6.70  --    --    --    --    --    --    --   -8.53 -6.83 -4.73 -4.01 -3.23 -2.68 -2.56 -2.57
   6.80  --    --    --    --    --    --    --    --   -8.06 -5.78 -4.99 -4.14 -3.52 -3.31 -3.22
   6.90  --    --    --    --    --    --    --    --    --   -6.80 -5.97 -5.07 -4.38 -4.10 -3.93
   7.00  --    --    --    --    --    --    --    --    --   -7.91 -7.04 -6.10 -5.36 -5.03 -4.81
   7.10  --    --    --    --    --    --    --    --    --    --   -8.36 -7.38 -6.62 -6.24 -5.98
   7.20  --    --    --    --    --    --    --    --    --    --    --    --   -8.27 -7.87 -7.58
   7.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  

   Element 27 Cobalt    
   Te    16    17    18    19    20    21    22    23    24    25    26    27    28
   4.00  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.10  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.20  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.30  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.40  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.50  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.60  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.70  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.80  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.90  --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.00  --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.10  --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.20  --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.30  --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.40  --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.50  --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.60  --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.70  --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.80  --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.90  --    --    --    --    --    --    --    --    --    --    --    --    --  
   6.00 -7.69  --    --    --    --    --    --    --    --    --    --    --    --  
   6.10 -5.22 -6.60 -7.46  --    --    --    --    --    --    --    --    --    --  
   6.20 -3.38 -4.20 -4.66 -8.40  --    --    --    --    --    --    --    --    --  
   6.30 -2.06 -2.42 -2.58 -5.41 -8.82  --    --    --    --    --    --    --    --  
   6.40 -1.20 -1.19 -1.12 -3.23 -5.84 -8.84  --    --    --    --    --    --    --  
   6.50 -0.98 -0.66 -0.40 -1.94 -3.92 -6.20 -8.80  --    --    --    --    --    --  
   6.60 -1.23 -0.65 -0.21 -1.28 -2.74 -4.45 -6.42 -8.67  --    --    --    --    --  
   6.70 -1.60 -0.80 -0.18 -0.86 -1.89 -3.13 -4.57 -6.25 -8.13  --    --    --    --  
   6.80 -2.03 -1.04 -0.24 -0.58 -1.24 -2.08 -3.09 -4.29 -5.66 -7.18 -8.76  --    --  
   6.90 -2.55 -1.39 -0.42 -0.46 -0.79 -1.28 -1.92 -2.72 -3.65 -4.73 -5.83  --    --  
   7.00 -3.25 -1.92 -0.78 -0.55 -0.60 -0.78 -1.09 -1.55 -2.10 -2.81 -3.49 -8.99  --  
   7.10 -4.25 -2.76 -1.46 -0.99 -0.77 -0.67 -0.69 -0.85 -1.08 -1.46 -1.80 -6.17  --  
   7.20 -5.69 -4.05 -2.58 -1.89 -1.43 -1.08 -0.84 -0.73 -0.67 -0.77 -0.82 -4.26 -8.27
   7.30 -7.46 -5.68 -4.04 -3.14 -2.46 -1.89 -1.40 -1.05 -0.74 -0.58 -0.39 -3.08 -6.32
   7.40  --   -7.37 -5.57 -4.49 -3.59 -2.81 -2.10 -1.53 -0.99 -0.60 -0.22 -2.29 -4.89
   7.50  --    --   -7.06 -5.79 -4.71 -3.73 -2.81 -2.04 -1.29 -0.69 -0.15 -1.70 -3.77
   7.60  --    --   -8.48 -7.04 -5.77 -4.61 -3.50 -2.54 -1.60 -0.82 -0.12 -1.25 -2.88
   7.70  --    --    --   -8.25 -6.80 -5.46 -4.17 -3.03 -1.92 -0.96 -0.13 -0.90 -2.15
   7.80  --    --    --    --   -7.82 -6.31 -4.85 -3.54 -2.26 -1.14 -0.18 -0.64 -1.57
   7.90  --    --    --    --   -8.84 -7.17 -5.54 -4.07 -2.64 -1.35 -0.27 -0.47 -1.12
   8.00  --    --    --    --    --   -8.05 -6.26 -4.64 -3.05 -1.62 -0.41 -0.37 -0.78
   8.10  --    --    --    --    --   -8.94 -7.01 -5.23 -3.51 -1.92 -0.60 -0.35 -0.54
   8.20  --    --    --    --    --    --   -7.78 -5.85 -3.99 -2.26 -0.82 -0.38 -0.38
   8.30  --    --    --    --    --    --   -8.55 -6.48 -4.48 -2.62 -1.05 -0.44 -0.26
   8.40  --    --    --    --    --    --    --   -7.12 -4.98 -2.99 -1.30 -0.52 -0.19
   8.50  --    --    --    --    --    --    --   -7.75 -5.48 -3.36 -1.54 -0.62 -0.14
   8.60  --    --    --    --    --    --    --   -8.37 -5.97 -3.73 -1.79 -0.72 -0.10
   8.70  --    --    --    --    --    --    --   -8.99 -6.46 -4.09 -2.03 -0.82 -0.08
   8.80  --    --    --    --    --    --    --    --   -6.94 -4.46 -2.27 -0.92 -0.06
   8.90  --    --    --    --    --    --    --    --   -7.42 -4.82 -2.50 -1.03 -0.04
   9.00  --    --    --    --    --    --    --    --   -7.89 -5.19 -2.74 -1.13 -0.03

   Element 28 Nickel    
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -3.43 -0.00  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -3.65 -0.00 -8.14  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -3.76 -0.00 -5.30  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -3.86 -0.00 -3.07  --    --    --    --    --    --    --    --    --    --    --    --  
   4.40 -4.02 -0.02 -1.32 -6.55  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -4.54 -0.34 -0.26 -3.38  --    --    --    --    --    --    --    --    --    --    --  
   4.60 -5.58 -1.16 -0.04 -1.56 -5.94  --    --    --    --    --    --    --    --    --    --  
   4.70 -6.68 -2.03 -0.16 -0.53 -3.37  --    --    --    --    --    --    --    --    --    --  
   4.80 -7.90 -3.06 -0.61 -0.13 -1.78 -5.81  --    --    --    --    --    --    --    --    --  
   4.90  --   -4.12 -1.24 -0.11 -0.80 -3.49 -8.57  --    --    --    --    --    --    --    --  
   5.00  --   -5.22 -2.00 -0.35 -0.28 -1.89 -5.50  --    --    --    --    --    --    --    --  
   5.10  --   -6.40 -2.89 -0.82 -0.15 -0.88 -3.31 -6.90  --    --    --    --    --    --    --  
   5.20  --   -7.62 -3.88 -1.48 -0.31 -0.33 -1.82 -4.26 -7.94  --    --    --    --    --    --  
   5.30  --   -8.89 -4.98 -2.30 -0.73 -0.17 -0.90 -2.41 -5.00 -8.73  --    --    --    --    --  
   5.40  --    --   -6.13 -3.23 -1.34 -0.30 -0.41 -1.18 -2.90 -5.55  --    --    --    --    --  
   5.50  --    --   -7.40 -4.32 -2.15 -0.72 -0.34 -0.50 -1.52 -3.30 -6.02  --    --    --    --  
   5.60  --    --   -8.78 -5.54 -3.15 -1.40 -0.61 -0.28 -0.74 -1.81 -3.77 -7.06  --    --    --  
   5.70  --    --    --   -6.84 -4.27 -2.25 -1.13 -0.40 -0.41 -0.91 -2.23 -4.65 -7.56  --    --  
   5.80  --    --    --   -8.17 -5.45 -3.21 -1.82 -0.77 -0.40 -0.44 -1.25 -2.96 -5.10 -7.95  --  
   5.90  --    --    --    --   -6.67 -4.24 -2.62 -1.30 -0.64 -0.31 -0.67 -1.82 -3.34 -5.52 -8.06
   6.00  --    --    --    --   -7.87 -5.29 -3.48 -1.94 -1.04 -0.40 -0.39 -1.07 -2.10 -3.74 -5.68
   6.10  --    --    --    --    --   -6.34 -4.38 -2.66 -1.55 -0.68 -0.33 -0.64 -1.26 -2.47 -3.93
   6.20  --    --    --    --    --   -7.40 -5.31 -3.43 -2.17 -1.09 -0.44 -0.46 -0.76 -1.61 -2.68
   6.30  --    --    --    --    --   -8.44 -6.25 -4.24 -2.84 -1.61 -0.69 -0.46 -0.50 -1.07 -1.82
   6.40  --    --    --    --    --    --   -7.18 -5.07 -3.56 -2.20 -1.03 -0.61 -0.43 -0.77 -1.27
   6.50  --    --    --    --    --    --   -8.26 -6.06 -4.45 -2.99 -1.59 -1.01 -0.67 -0.83 -1.12
   6.60  --    --    --    --    --    --    --   -7.47 -5.78 -4.24 -2.62 -1.92 -1.44 -1.45 -1.58
   6.70  --    --    --    --    --    --    --   -8.96 -7.21 -5.60 -3.78 -2.98 -2.39 -2.28 -2.29
   6.80  --    --    --    --    --    --    --    --   -8.54 -6.88 -4.87 -3.99 -3.31 -3.11 -3.01
   6.90  --    --    --    --    --    --    --    --    --   -8.10 -5.90 -4.96 -4.21 -3.95 -3.77
   7.00  --    --    --    --    --    --    --    --    --    --   -6.95 -5.97 -5.17 -4.85 -4.61
   7.10  --    --    --    --    --    --    --    --    --    --   -8.16 -7.14 -6.31 -5.95 -5.66
   7.20  --    --    --    --    --    --    --    --    --    --    --   -8.63 -7.77 -7.38 -7.06
   7.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.84
   7.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  

   Element 28 Nickel    
   Te    16    17    18    19    20    21    22    23    24    25    26    27    28    29
   4.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   6.00 -7.62  --    --    --    --    --    --    --    --    --    --    --    --    --  
   6.10 -5.34 -6.85 -8.59  --    --    --    --    --    --    --    --    --    --    --  
   6.20 -3.68 -4.62 -5.76 -6.46  --    --    --    --    --    --    --    --    --    --  
   6.30 -2.48 -2.95 -3.59 -3.95 -7.22  --    --    --    --    --    --    --    --    --  
   6.40 -1.66 -1.73 -1.95 -2.06 -4.53 -7.48  --    --    --    --    --    --    --    --  
   6.50 -1.29 -1.01 -0.90 -0.79 -2.64 -4.88 -7.41  --    --    --    --    --    --    --  
   6.60 -1.57 -1.00 -0.61 -0.31 -1.64 -3.32 -5.23 -7.40  --    --    --    --    --    --  
   6.70 -2.14 -1.30 -0.68 -0.20 -1.10 -2.31 -3.72 -5.33 -7.24  --    --    --    --    --  
   6.80 -2.75 -1.69 -0.86 -0.20 -0.74 -1.56 -2.55 -3.70 -5.11 -6.65 -8.41  --    --    --  
   6.90 -3.42 -2.15 -1.14 -0.30 -0.53 -1.01 -1.63 -2.39 -3.38 -4.46 -5.74 -7.00  --    --  
   7.00 -4.19 -2.74 -1.56 -0.55 -0.49 -0.67 -0.98 -1.41 -2.04 -2.73 -3.60 -4.44  --    --  
   7.10 -5.19 -3.57 -2.22 -1.04 -0.73 -0.64 -0.68 -0.81 -1.12 -1.47 -2.00 -2.49 -7.19  --  
   7.20 -6.55 -4.77 -3.27 -1.92 -1.37 -1.05 -0.83 -0.70 -0.73 -0.79 -1.01 -1.21 -4.95  --  
   7.30 -8.30 -6.36 -4.71 -3.19 -2.44 -1.89 -1.45 -1.07 -0.86 -0.66 -0.62 -0.57 -3.53 -7.06
   7.40  --   -8.13 -6.33 -4.64 -3.69 -2.94 -2.29 -1.70 -1.26 -0.83 -0.56 -0.31 -2.61 -5.47
   7.50  --    --   -7.94 -6.08 -4.95 -4.01 -3.16 -2.38 -1.72 -1.10 -0.62 -0.19 -1.96 -4.26
   7.60  --    --    --   -7.46 -6.15 -5.04 -4.01 -3.04 -2.19 -1.38 -0.73 -0.14 -1.46 -3.29
   7.70  --    --    --   -8.78 -7.31 -6.02 -4.83 -3.68 -2.66 -1.68 -0.86 -0.12 -1.07 -2.50
   7.80  --    --    --    --   -8.43 -6.99 -5.63 -4.32 -3.12 -1.99 -1.02 -0.15 -0.77 -1.86
   7.90  --    --    --    --    --   -7.94 -6.43 -4.96 -3.61 -2.34 -1.22 -0.21 -0.55 -1.35
   8.00  --    --    --    --    --   -8.91 -7.25 -5.63 -4.12 -2.71 -1.46 -0.33 -0.42 -0.96
   8.10  --    --    --    --    --    --   -8.09 -6.33 -4.67 -3.13 -1.74 -0.49 -0.35 -0.68
   8.20  --    --    --    --    --    --   -8.95 -7.04 -5.25 -3.59 -2.07 -0.68 -0.35 -0.47
   8.30  --    --    --    --    --    --    --   -7.78 -5.84 -4.06 -2.41 -0.90 -0.39 -0.33
   8.40  --    --    --    --    --    --    --   -8.51 -6.44 -4.54 -2.77 -1.14 -0.46 -0.24
   8.50  --    --    --    --    --    --    --    --   -7.04 -5.02 -3.13 -1.38 -0.54 -0.18
   8.60  --    --    --    --    --    --    --    --   -7.63 -5.50 -3.48 -1.61 -0.63 -0.13
   8.70  --    --    --    --    --    --    --    --   -8.21 -5.97 -3.83 -1.85 -0.73 -0.10
   8.80  --    --    --    --    --    --    --    --   -8.78 -6.43 -4.16 -2.08 -0.83 -0.07
   8.90  --    --    --    --    --    --    --    --    --   -6.88 -4.49 -2.30 -0.93 -0.06
   9.00  --    --    --    --    --    --    --    --    --   -7.33 -4.81 -2.53 -1.03 -0.04

   Element 29 Copper    
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -0.75 -0.09  --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -1.54 -0.01 -6.90  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -2.32 -0.00 -4.09  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -2.93 -0.01 -1.95  --    --    --    --    --    --    --    --    --    --    --    --  
   4.40 -3.56 -0.15 -0.54 -6.63  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -4.61 -0.79 -0.08 -3.95  --    --    --    --    --    --    --    --    --    --    --  
   4.60 -5.69 -1.54 -0.02 -2.21 -7.08  --    --    --    --    --    --    --    --    --    --  
   4.70 -6.62 -2.20 -0.05 -1.01 -4.23  --    --    --    --    --    --    --    --    --    --  
   4.80 -7.58 -2.93 -0.28 -0.33 -2.27 -6.39  --    --    --    --    --    --    --    --    --  
   4.90 -8.68 -3.85 -0.79 -0.12 -1.07 -3.83 -8.86  --    --    --    --    --    --    --    --  
   5.00  --   -4.88 -1.48 -0.25 -0.40 -2.07 -5.67  --    --    --    --    --    --    --    --  
   5.10  --   -6.02 -2.35 -0.66 -0.17 -0.98 -3.42 -7.31  --    --    --    --    --    --    --  
   5.20  --   -7.24 -3.35 -1.29 -0.28 -0.38 -1.89 -4.58 -8.64  --    --    --    --    --    --  
   5.30  --   -8.52 -4.44 -2.07 -0.65 -0.19 -0.94 -2.66 -5.57  --    --    --    --    --    --  
   5.40  --    --   -5.59 -2.97 -1.21 -0.29 -0.42 -1.37 -3.36 -5.96  --    --    --    --    --  
   5.50  --    --   -6.83 -3.99 -1.95 -0.66 -0.29 -0.61 -1.86 -3.61 -6.63  --    --    --    --  
   5.60  --    --   -8.14 -5.14 -2.87 -1.28 -0.49 -0.30 -0.95 -2.02 -4.21 -6.90  --    --    --  
   5.70  --    --    --   -6.37 -3.91 -2.07 -0.94 -0.34 -0.50 -1.02 -2.53 -4.49 -7.54  --    --  
   5.80  --    --    --   -7.66 -5.05 -3.00 -1.59 -0.65 -0.41 -0.49 -1.46 -2.80 -5.05 -7.99  --  
   5.90  --    --    --   -8.98 -6.23 -4.02 -2.36 -1.14 -0.59 -0.30 -0.83 -1.67 -3.27 -5.51 -8.09
   6.00  --    --    --    --   -7.41 -5.05 -3.20 -1.75 -0.93 -0.35 -0.53 -0.93 -2.01 -3.69 -5.66
   6.10  --    --    --    --   -8.58 -6.11 -4.09 -2.46 -1.41 -0.60 -0.48 -0.51 -1.17 -2.39 -3.88
   6.20  --    --    --    --    --   -7.19 -5.04 -3.25 -2.02 -1.01 -0.66 -0.36 -0.68 -1.54 -2.63
   6.30  --    --    --    --    --   -8.28 -6.01 -4.08 -2.71 -1.54 -1.00 -0.40 -0.45 -1.01 -1.78
   6.40  --    --    --    --    --    --   -6.96 -4.93 -3.43 -2.12 -1.44 -0.57 -0.39 -0.72 -1.23
   6.50  --    --    --    --    --    --   -7.93 -5.81 -4.20 -2.78 -1.98 -0.86 -0.51 -0.64 -0.95
   6.60  --    --    --    --    --    --    --   -6.96 -5.26 -3.75 -2.85 -1.51 -1.01 -0.98 -1.13
   6.70  --    --    --    --    --    --    --   -8.46 -6.69 -5.11 -4.13 -2.57 -1.95 -1.80 -1.82
   6.80  --    --    --    --    --    --    --    --   -8.11 -6.47 -5.43 -3.67 -2.96 -2.72 -2.63
   6.90  --    --    --    --    --    --    --    --    --   -7.75 -6.66 -4.70 -3.93 -3.61 -3.43
   7.00  --    --    --    --    --    --    --    --    --   -8.99 -7.86 -5.72 -4.89 -4.51 -4.27
   7.10  --    --    --    --    --    --    --    --    --    --    --   -6.81 -5.94 -5.52 -5.24
   7.20  --    --    --    --    --    --    --    --    --    --    --   -8.13 -7.23 -6.77 -6.46
   7.30  --    --    --    --    --    --    --    --    --    --    --    --   -8.88 -8.40 -8.06
   7.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  

   Element 29 Copper    
   Te    16    17    18    19    20    21    22    23    24    25    26    27    28    29    30
   4.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   6.00 -7.66  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   6.10 -5.34 -7.13 -9.00  --    --    --    --    --    --    --    --    --    --    --    --  
   6.20 -3.65 -4.97 -6.24 -7.69 -8.66  --    --    --    --    --    --    --    --    --    --  
   6.30 -2.45 -3.40 -4.15 -5.06 -5.64  --    --    --    --    --    --    --    --    --    --  
   6.40 -1.62 -2.26 -2.58 -3.04 -3.33 -6.18  --    --    --    --    --    --    --    --    --  
   6.50 -1.11 -1.50 -1.46 -1.55 -1.61 -3.76 -6.32  --    --    --    --    --    --    --    --  
   6.60 -1.10 -1.30 -0.94 -0.74 -0.59 -2.18 -4.13 -6.31 -8.76  --    --    --    --    --    --  
   6.70 -1.64 -1.69 -1.06 -0.61 -0.27 -1.40 -2.84 -4.47 -6.33 -8.47  --    --    --    --    --  
   6.80 -2.33 -2.25 -1.40 -0.72 -0.20 -0.94 -1.96 -3.14 -4.50 -6.11 -7.88  --    --    --    --  
   6.90 -3.05 -2.87 -1.80 -0.94 -0.24 -0.64 -1.30 -2.10 -3.04 -4.21 -5.49 -6.95 -8.42  --    --  
   7.00 -3.82 -3.56 -2.31 -1.26 -0.39 -0.49 -0.84 -1.31 -1.90 -2.68 -3.55 -4.59 -5.62  --    --  
   7.10 -4.73 -4.41 -2.98 -1.77 -0.72 -0.56 -0.62 -0.81 -1.08 -1.54 -2.05 -2.72 -3.39 -8.49  --  
   7.20 -5.91 -5.55 -3.96 -2.59 -1.36 -0.96 -0.77 -0.70 -0.70 -0.87 -1.07 -1.43 -1.78 -5.86  --  
   7.30 -7.48 -7.09 -5.34 -3.82 -2.43 -1.80 -1.39 -1.08 -0.83 -0.74 -0.67 -0.76 -0.85 -4.09 -7.92
   7.40  --   -8.92 -7.03 -5.36 -3.79 -2.97 -2.34 -1.81 -1.35 -1.02 -0.72 -0.56 -0.43 -2.98 -6.09
   7.50  --    --   -8.77 -6.96 -5.23 -4.21 -3.39 -2.67 -1.99 -1.45 -0.94 -0.57 -0.25 -2.23 -4.75
   7.60  --    --    --   -8.52 -6.62 -5.42 -4.42 -3.51 -2.65 -1.91 -1.21 -0.65 -0.17 -1.68 -3.70
   7.70  --    --    --    --   -7.95 -6.59 -5.42 -4.33 -3.29 -2.37 -1.49 -0.77 -0.13 -1.24 -2.85
   7.80  --    --    --    --    --   -7.71 -6.38 -5.13 -3.92 -2.83 -1.79 -0.91 -0.14 -0.91 -2.15
   7.90  --    --    --    --    --   -8.82 -7.33 -5.92 -4.56 -3.30 -2.12 -1.09 -0.18 -0.65 -1.60
   8.00  --    --    --    --    --    --   -8.28 -6.73 -5.21 -3.79 -2.47 -1.31 -0.26 -0.48 -1.16
   8.10  --    --    --    --    --    --    --   -7.55 -5.88 -4.31 -2.87 -1.57 -0.39 -0.38 -0.83
   8.20  --    --    --    --    --    --    --   -8.39 -6.58 -4.87 -3.30 -1.87 -0.57 -0.34 -0.58
   8.30  --    --    --    --    --    --    --    --   -7.29 -5.44 -3.75 -2.19 -0.77 -0.36 -0.42
   8.40  --    --    --    --    --    --    --    --   -8.02 -6.03 -4.22 -2.54 -0.99 -0.41 -0.30
   8.50  --    --    --    --    --    --    --    --   -8.74 -6.62 -4.69 -2.89 -1.22 -0.48 -0.22
   8.60  --    --    --    --    --    --    --    --    --   -7.21 -5.17 -3.23 -1.45 -0.56 -0.16
   8.70  --    --    --    --    --    --    --    --    --   -7.79 -5.63 -3.58 -1.68 -0.65 -0.12
   8.80  --    --    --    --    --    --    --    --    --   -8.36 -6.09 -3.91 -1.91 -0.75 -0.09
   8.90  --    --    --    --    --    --    --    --    --   -8.92 -6.54 -4.24 -2.13 -0.85 -0.07
   9.00  --    --    --    --    --    --    --    --    --    --   -6.99 -4.56 -2.36 -0.95 -0.05

   Element 30 Zinc      
   Te     1     2     3     4     5     6     7     8     9    10    11    12    13    14    15
   4.00 -0.26 -0.34 -6.98  --    --    --    --    --    --    --    --    --    --    --    --  
   4.10 -1.01 -0.05 -3.90  --    --    --    --    --    --    --    --    --    --    --    --  
   4.20 -1.90 -0.01 -2.24  --    --    --    --    --    --    --    --    --    --    --    --  
   4.30 -2.65 -0.05 -1.01 -8.47  --    --    --    --    --    --    --    --    --    --    --  
   4.40 -3.52 -0.33 -0.27 -5.47  --    --    --    --    --    --    --    --    --    --    --  
   4.50 -4.60 -0.94 -0.05 -3.50  --    --    --    --    --    --    --    --    --    --    --  
   4.60 -5.62 -1.57 -0.02 -2.07 -7.56  --    --    --    --    --    --    --    --    --    --  
   4.70 -6.52 -2.15 -0.05 -0.99 -4.85  --    --    --    --    --    --    --    --    --    --  
   4.80 -7.46 -2.83 -0.28 -0.32 -2.88 -7.28  --    --    --    --    --    --    --    --    --  
   4.90 -8.55 -3.69 -0.78 -0.09 -1.59 -4.59  --    --    --    --    --    --    --    --    --  
   5.00  --   -4.60 -1.39 -0.11 -0.75 -2.63 -6.39  --    --    --    --    --    --    --    --  
   5.10  --   -5.57 -2.12 -0.35 -0.31 -1.28 -3.89 -7.85  --    --    --    --    --    --    --  
   5.20  --   -6.69 -3.03 -0.87 -0.26 -0.52 -2.19 -4.95  --    --    --    --    --    --    --  
   5.30  --   -7.92 -4.09 -1.60 -0.54 -0.21 -1.14 -2.92 -6.10  --    --    --    --    --    --  
   5.40  --    --   -5.22 -2.47 -1.02 -0.23 -0.55 -1.54 -3.76 -6.52  --    --    --    --    --  
   5.50  --    --   -6.41 -3.43 -1.68 -0.50 -0.34 -0.69 -2.13 -4.00 -6.94  --    --    --    --  
   5.60  --    --   -7.69 -4.54 -2.53 -1.04 -0.48 -0.30 -1.12 -2.26 -4.40 -7.00  --    --    --  
   5.70  --    --    --   -5.73 -3.52 -1.77 -0.89 -0.28 -0.59 -1.15 -2.64 -4.45 -6.96  --    --  
   5.80  --    --    --   -7.01 -4.62 -2.66 -1.52 -0.55 -0.44 -0.54 -1.50 -2.67 -4.49 -7.55  --  
   5.90  --    --    --   -8.34 -5.80 -3.67 -2.32 -1.05 -0.60 -0.31 -0.85 -1.51 -2.75 -5.08 -7.74
   6.00  --    --    --    --   -7.02 -4.75 -3.21 -1.70 -0.98 -0.37 -0.57 -0.81 -1.56 -3.30 -5.33
   6.10  --    --    --    --   -8.27 -5.88 -4.19 -2.48 -1.53 -0.66 -0.58 -0.49 -0.81 -2.08 -3.60
   6.20  --    --    --    --    --   -7.06 -5.25 -3.36 -2.22 -1.14 -0.83 -0.47 -0.42 -1.30 -2.41
   6.30  --    --    --    --    --   -8.23 -6.31 -4.28 -2.98 -1.73 -1.23 -0.65 -0.28 -0.85 -1.63
   6.40  --    --    --    --    --    --   -7.35 -5.20 -3.77 -2.37 -1.72 -0.96 -0.29 -0.61 -1.12
   6.50  --    --    --    --    --    --   -8.35 -6.10 -4.56 -3.03 -2.26 -1.36 -0.42 -0.55 -0.84
   6.60  --    --    --    --    --    --    --   -7.05 -5.43 -3.80 -2.91 -1.90 -0.72 -0.68 -0.80
   6.70  --    --    --    --    --    --    --   -8.30 -6.61 -4.89 -3.92 -2.81 -1.41 -1.24 -1.22
   6.80  --    --    --    --    --    --    --    --   -8.06 -6.28 -5.23 -4.05 -2.43 -2.16 -2.03
   6.90  --    --    --    --    --    --    --    --    --   -7.64 -6.54 -5.30 -3.48 -3.13 -2.91
   7.00  --    --    --    --    --    --    --    --    --   -8.93 -7.78 -6.50 -4.49 -4.07 -3.79
   7.10  --    --    --    --    --    --    --    --    --    --    --   -7.72 -5.52 -5.05 -4.72
   7.20  --    --    --    --    --    --    --    --    --    --    --    --   -6.68 -6.19 -5.81
   7.30  --    --    --    --    --    --    --    --    --    --    --    --   -8.14 -7.62 -7.22
   7.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --   -8.98
   7.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   7.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   8.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   9.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  

   Element 30 Zinc      
   Te    16    17    18    19    20    21    22    23    24    25    26    27    28    29    30    31
   4.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   4.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.00  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.10  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.20  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.30  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.50  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.60  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.70  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.80  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   5.90  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   6.00 -7.40  --    --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   6.10 -5.12 -6.97  --    --    --    --    --    --    --    --    --    --    --    --    --    --  
   6.20 -3.50 -4.86 -6.58 -8.14  --    --    --    --    --    --    --    --    --    --    --    --  
   6.30 -2.36 -3.32 -4.63 -5.64 -6.84 -7.65  --    --    --    --    --    --    --    --    --    --  
   6.40 -1.56 -2.22 -3.18 -3.73 -4.45 -4.93 -8.15  --    --    --    --    --    --    --    --    --  
   6.50 -1.05 -1.44 -2.14 -2.30 -2.62 -2.84 -5.31 -8.20  --    --    --    --    --    --    --    --  
   6.60 -0.82 -1.01 -1.49 -1.32 -1.31 -1.32 -3.17 -5.39 -7.85  --    --    --    --    --    --    --  
   6.70 -1.09 -1.12 -1.42 -0.97 -0.69 -0.50 -1.85 -3.52 -5.40 -7.51  --    --    --    --    --    --  
   6.80 -1.79 -1.68 -1.85 -1.14 -0.64 -0.25 -1.19 -2.41 -3.80 -5.38 -7.23  --    --    --    --    --  
   6.90 -2.57 -2.36 -2.42 -1.49 -0.78 -0.22 -0.80 -1.63 -2.62 -3.75 -5.12 -6.60 -8.28  --    --    --  
   7.00 -3.37 -3.09 -3.05 -1.94 -1.04 -0.29 -0.56 -1.06 -1.70 -2.46 -3.42 -4.47 -5.69 -6.90  --    --  
   7.10 -4.25 -3.90 -3.80 -2.50 -1.44 -0.51 -0.50 -0.71 -1.04 -1.47 -2.09 -2.76 -3.60 -4.42  --    --  
   7.20 -5.30 -4.91 -4.76 -3.29 -2.06 -0.96 -0.69 -0.65 -0.70 -0.85 -1.16 -1.51 -2.02 -2.51 -6.94  --  
   7.30 -6.68 -6.26 -6.07 -4.44 -3.06 -1.79 -1.29 -1.00 -0.82 -0.70 -0.74 -0.81 -1.04 -1.25 -4.79 -8.92
   7.40 -8.42 -7.97 -7.76 -5.98 -4.45 -3.00 -2.30 -1.79 -1.38 -1.04 -0.83 -0.66 -0.63 -0.61 -3.42 -6.79
   7.50  --    --    --   -7.69 -6.02 -4.40 -3.50 -2.79 -2.18 -1.63 -1.20 -0.80 -0.55 -0.34 -2.54 -5.28
   7.60  --    --    --    --   -7.58 -5.80 -4.72 -3.82 -3.02 -2.27 -1.64 -1.04 -0.60 -0.21 -1.92 -4.14
   7.70  --    --    --    --    --   -7.14 -5.89 -4.82 -3.85 -2.91 -2.09 -1.32 -0.70 -0.15 -1.44 -3.22
   7.80  --    --    --    --    --   -8.44 -7.02 -5.79 -4.64 -3.54 -2.54 -1.61 -0.82 -0.14 -1.07 -2.47
   7.90  --    --    --    --    --    --   -8.12 -6.73 -5.43 -4.16 -3.00 -1.91 -0.98 -0.15 -0.78 -1.86
   8.00  --    --    --    --    --    --    --   -7.67 -6.22 -4.79 -3.47 -2.25 -1.17 -0.21 -0.57 -1.38
   8.10  --    --    --    --    --    --    --   -8.62 -7.02 -5.45 -3.97 -2.61 -1.40 -0.31 -0.43 -1.00
   8.20  --    --    --    --    --    --    --    --   -7.84 -6.12 -4.50 -3.02 -1.67 -0.46 -0.36 -0.72
   8.30  --    --    --    --    --    --    --    --   -8.67 -6.82 -5.06 -3.45 -1.98 -0.64 -0.35 -0.51
   8.40  --    --    --    --    --    --    --    --    --   -7.53 -5.63 -3.90 -2.31 -0.84 -0.37 -0.37
   8.50  --    --    --    --    --    --    --    --    --   -8.24 -6.21 -4.37 -2.65 -1.06 -0.43 -0.27
   8.60  --    --    --    --    --    --    --    --    --   -8.96 -6.79 -4.83 -2.99 -1.28 -0.50 -0.20
   8.70  --    --    --    --    --    --    --    --    --    --   -7.37 -5.30 -3.33 -1.51 -0.59 -0.15
   8.80  --    --    --    --    --    --    --    --    --    --   -7.94 -5.75 -3.66 -1.73 -0.68 -0.11
   8.90  --    --    --    --    --    --    --    --    --    --   -8.50 -6.20 -3.99 -1.96 -0.77 -0.09
   9.00  --    --    --    --    --    --    --    --    --    --    --   -6.65 -4.31 -2.18 -0.87 -0.07

